The seven-gluon amplitude in multi-Regge kinematics beyond leading logarithmic accuracy

We present an all-loop dispersion integral, well-defined to arbitrary logarithmic accuracy, describing the multi-Regge limit of the 2->5 amplitude in planar N=4 super Yang-Mills theory. It follows from factorization, dual conformal symmetry and consistency with soft limits, and specifically holds in the region where the energies of all produced particles have been analytically continued. After promoting the known symbol of the 2-loop N-particle MHV amplitude in this region to a function, we specialize to N=7, and extract from it the next-to-leading order (NLO) correction to the BFKL central emission vertex, namely the building block of the dispersion integral that had not yet appeared in the well-studied six-gluon case. As an application of our results, we explicitly compute the seven-gluon amplitude at next-to-leading logarithmic accuracy through 5 loops for the MHV case, and through 3 and 4 loops for the two independent NMHV helicity configurations, respectively.

==> anc/R2MRK.m <==
(* The 2-loop heptagon remainder function R72 in multi-Regge kinematics, accompanying *)
(* the paper "The seven-gluon amplitude in multi-Regge kinematics beyond leading      *)
(* logarithmic accuracy", expressed in the a-coupling normalization.                  *)
 
(* The functions f,ftilde and g, given in eq.(4.18)-(4.19) of the paper, and          *)
(* expressed in terms of the generating set of single-valued G-functions cG ,         *)
(* described in  appendix A.                                                          *)
 
ffunctiona=1/4 (-(1/2) cG[0,r] cG[1,r]+1/2 cG[1,r]^2);
ftfunctiona=1/4 (1/2 cG[0,r]^2 cG[1,r]-1/2 cG[0,r] cG[1,r]^2+1/3 cG[1,r]^3-2 cG[0,r] cG[0,1,r]+4 cG[0,0,1,r]);
gfunctiona=1/4 (-(1/2) cG[0,r1] cG[1,r1] cG[1,1/r2]+1/2 cG[0,1/r2] cG[1,r1] cG[1,1/r2]+1/2 cG[0,r1] cG[1,r1] cG[1/r1,1/r2]+1/2 cG[0,1/r2] cG[1,1/r2] cG[1/r1,1/r2]+cG[1,1/r2] cG[0,1,r1]-cG[1/r1,1/r2] cG[0,1,r1]-cG[1,r1] cG[0,1,1/r2]-cG[1/r1,1/r2] cG[0,1,1/r2]-cG[0,r1] cG[0,1/r1,1/r2]+cG[1,r1] cG[0,1/r1,1/r2]+cG[0,r1] cG[1,1/r1,1/r2]-cG[0,1/r2] cG[1,1/r1,1/r2]-cG[1,r1] cG[1,1/r1,1/r2]+cG[1,1/r2] cG[1,1/r1,1/r2]+2 cG[0,1,1/r1,1/r2]-2 cG[1,1,1/r1,1/r2]);

 
(* Transformation to z-variables, eq.(4.16)                                           *)
 
rtoz7={r1->-((z1 z2)/(1-z2)),r1b->-((z1b z2b)/(1-z2b)),r2->(1-z1) z2,r2b->(1-z1b) z2b}
 
 
(* R72 in the r(ho)1,r(ho)2 variables, eq. 4.15                                       *)
 
R72MRKr =
2Pi I(Logt1 Expand[2 (ffunctiona /. {r -> r1})] +
Logt2 Expand[2 (ffunctiona /. {r -> 1/r2})] +
gfunctiona + (ftfunctiona /. {r -> r1}) + (ftfunctiona /. {r -> 1/r2}));

(* R72 in the z-variables                                                             *)
R72MRKz=R72MRKr/.rtoz7;

 
(* The cG-functions in our basis expressed in terms of ordinary G-functions, up to    *)
(* weight 3                                                                           *)
 
svrule={cG[0,r1]->G[0,r1]+G[0,r1b],cG[1,r1]->G[1,r1]+G[1,r1b],cG[0,1/r2]->G[0,1/r2]+G[0,1/r2b],cG[1,1/r2]->G[1,1/r2]+G[1,1/r2b],cG[1/r1,1/r2]->G[1/r1,1/r2]+G[1/r1b,1/r2b],cG[0,1,r1]->G[0,r1] G[1,r1b]+G[0,r1b] G[1,r1b]+G[0,1,r1]-G[0,1,r1b],cG[0,1,1/r2]->G[0,1/r2] G[1,1/r2b]+G[0,1/r2b] G[1,1/r2b]+G[0,1,1/r2]-G[0,1,1/r2b],cG[0,1/r1,1/r2]->G[0,r1] G[1/r1b,1/r2b]+G[0,r1b] G[1/r1b,1/r2b]+G[0,1/r2] G[1/r1b,1/r2b]+G[0,1/r2b] G[1/r1b,1/r2b]+G[0,1/r1,1/r2]-G[0,1/r1b,1/r2b],cG[1,1/r1,1/r2]->G[1,r1] G[1,1/r2b]+G[1,r1b] G[1,1/r2b]+G[0,r1] G[1/r1b,1/r2b]+G[0,r1b] G[1/r1b,1/r2b]-G[1,r1] G[1/r1b,1/r2b]-G[1,r1b] G[1/r1b,1/r2b]+G[1,1/r2] G[1/r1b,1/r2b]+G[1,1/r2b] G[1/r1b,1/r2b]+G[1,1/r1,1/r2]-G[1,1/r1b,1/r2b],cG[0,0,1,r1]->1/2 G[0,r1]^2 G[1,r1b]+G[0,r1] G[0,r1b] G[1,r1b]+1/2 G[0,r1b]^2 G[1,r1b]-G[0,r1] G[0,1,r1b]-G[0,r1b] G[0,1,r1b]+G[0,0,1,r1]+G[0,0,1,r1b],cG[0,1,1,r1]->1/2 G[0,r1] G[1,r1b]^2+1/2 G[0,r1b] G[1,r1b]^2+G[1,r1b] G[0,1,r1]-G[1,r1b] G[0,1,r1b]+G[0,1,1,r1]+G[0,1,1,r1b],cG[0,0,1,1/r2]->1/2 G[0,1/r2]^2 G[1,1/r2b]+G[0,1/r2] G[0,1/r2b] G[1,1/r2b]+1/2 G[0,1/r2b]^2 G[1,1/r2b]-G[0,1/r2] G[0,1,1/r2b]-G[0,1/r2b] G[0,1,1/r2b]+G[0,0,1,1/r2]+G[0,0,1,1/r2b],cG[0,0,1/r1,1/r2]->1/2 G[0,r1]^2 G[1/r1b,1/r2b]+G[0,r1] G[0,r1b] G[1/r1b,1/r2b]+1/2 G[0,r1b]^2 G[1/r1b,1/r2b]+G[0,r1] G[0,1/r2] G[1/r1b,1/r2b]+G[0,r1b] G[0,1/r2] G[1/r1b,1/r2b]+1/2 G[0,1/r2]^2 G[1/r1b,1/r2b]+G[0,r1] G[0,1/r2b] G[1/r1b,1/r2b]+G[0,r1b] G[0,1/r2b] G[1/r1b,1/r2b]+G[0,1/r2] G[0,1/r2b] G[1/r1b,1/r2b]+1/2 G[0,1/r2b]^2 G[1/r1b,1/r2b]-G[0,r1] G[0,1/r1b,1/r2b]-G[0,r1b] G[0,1/r1b,1/r2b]-G[0,1/r2] G[0,1/r1b,1/r2b]-G[0,1/r2b] G[0,1/r1b,1/r2b]+G[0,0,1/r1,1/r2]+G[0,0,1/r1b,1/r2b],cG[0,1,1,1/r2]->1/2 G[0,1/r2] G[1,1/r2b]^2+1/2 G[0,1/r2b] G[1,1/r2b]^2+G[1,1/r2b] G[0,1,1/r2]-G[1,1/r2b] G[0,1,1/r2b]+G[0,1,1,1/r2]+G[0,1,1,1/r2b],cG[0,1,1/r1,1/r2]->G[0,1/r2] G[1,r1] G[1,1/r2b]+G[0,1/r2b] G[1,r1] G[1,1/r2b]+G[0,1/r2] G[1,r1b] G[1,1/r2b]+G[0,1/r2b] G[1,r1b] G[1,1/r2b]+1/2 G[0,r1]^2 G[1/r1b,1/r2b]+G[0,r1] G[0,r1b] G[1/r1b,1/r2b]+1/2 G[0,r1b]^2 G[1/r1b,1/r2b]+G[0,r1] G[0,1/r2] G[1/r1b,1/r2b]+G[0,r1b] G[0,1/r2] G[1/r1b,1/r2b]+G[0,r1] G[0,1/r2b] G[1/r1b,1/r2b]+G[0,r1b] G[0,1/r2b] G[1/r1b,1/r2b]-G[0,r1] G[1,r1] G[1/r1b,1/r2b]-G[0,r1b] G[1,r1] G[1/r1b,1/r2b]-G[0,1/r2] G[1,r1] G[1/r1b,1/r2b]-G[0,1/r2b] G[1,r1] G[1/r1b,1/r2b]-G[0,1/r2] G[1,r1b] G[1/r1b,1/r2b]-G[0,1/r2b] G[1,r1b] G[1/r1b,1/r2b]+G[0,1/r2] G[1,1/r2b] G[1/r1b,1/r2b]+G[0,1/r2b] G[1,1/r2b] G[1/r1b,1/r2b]+G[1/r1b,1/r2b] G[0,1,r1]-G[1/r1b,1/r2b] G[0,1,r1b]+G[1/r1b,1/r2b] G[0,1,1/r2]-G[1,r1] G[0,1,1/r2b]-G[1,r1b] G[0,1,1/r2b]-G[1/r1b,1/r2b] G[0,1,1/r2b]-G[0,r1] G[0,1/r1b,1/r2b]-G[0,r1b] G[0,1/r1b,1/r2b]+G[1,r1] G[0,1/r1b,1/r2b]+G[1,r1b] G[0,1/r1b,1/r2b]-G[0,1/r2] G[1,1/r1b,1/r2b]-G[0,1/r2b] G[1,1/r1b,1/r2b]+G[0,1,1/r1,1/r2]+G[0,1,1/r1b,1/r2b],cG[0,1/r1,1,1/r2]->-G[0,1/r2] G[1,r1] G[1,1/r2b]-G[0,1/r2b] G[1,r1] G[1,1/r2b]-G[0,r1] G[1,r1b] G[1,1/r2b]-G[0,r1b] G[1,r1b] G[1,1/r2b]-G[0,1/r2] G[1,r1b] G[1,1/r2b]-G[0,1/r2b] G[1,r1b] G[1,1/r2b]-G[0,r1]^2 G[1/r1b,1/r2b]-2 G[0,r1] G[0,r1b] G[1/r1b,1/r2b]-G[0,r1b]^2 G[1/r1b,1/r2b]-G[0,r1] G[0,1/r2] G[1/r1b,1/r2b]-G[0,r1b] G[0,1/r2] G[1/r1b,1/r2b]-G[0,r1] G[0,1/r2b] G[1/r1b,1/r2b]-G[0,r1b] G[0,1/r2b] G[1/r1b,1/r2b]+G[0,r1] G[1,r1] G[1/r1b,1/r2b]+G[0,r1b] G[1,r1] G[1/r1b,1/r2b]+G[0,1/r2] G[1,r1] G[1/r1b,1/r2b]+G[0,1/r2b] G[1,r1] G[1/r1b,1/r2b]+G[0,r1] G[1,r1b] G[1/r1b,1/r2b]+G[0,r1b] G[1,r1b] G[1/r1b,1/r2b]+G[0,1/r2] G[1,r1b] G[1/r1b,1/r2b]+G[0,1/r2b] G[1,r1b] G[1/r1b,1/r2b]-G[1,1/r2b] G[0,1,r1]+G[1,1/r2b] G[0,1,r1b]+G[1,r1] G[0,1,1/r2b]+G[1,r1b] G[0,1,1/r2b]+G[1,1/r2b] G[0,1/r1,1/r2]+G[0,r1] G[0,1/r1b,1/r2b]+G[0,r1b] G[0,1/r1b,1/r2b]-G[1,r1] G[0,1/r1b,1/r2b]-G[1,r1b] G[0,1/r1b,1/r2b]-G[1,1/r2b] G[0,1/r1b,1/r2b]+G[0,r1] G[1,1/r1b,1/r2b]+G[0,r1b] G[1,1/r1b,1/r2b]+G[0,1/r2] G[1,1/r1b,1/r2b]+G[0,1/r2b] G[1,1/r1b,1/r2b]+G[0,1/r1,1,1/r2]+G[0,1/r1b,1,1/r2b],cG[0,1/r1,1/r1,1/r2]->1/2 G[0,r1] G[1/r1b,1/r2b]^2+1/2 G[0,r1b] G[1/r1b,1/r2b]^2+1/2 G[0,1/r2] G[1/r1b,1/r2b]^2+1/2 G[0,1/r2b] G[1/r1b,1/r2b]^2+G[1/r1b,1/r2b] G[0,1/r1,1/r2]-G[1/r1b,1/r2b] G[0,1/r1b,1/r2b]+G[0,1/r1,1/r1,1/r2]+G[0,1/r1b,1/r1b,1/r2b],cG[1,1,1/r1,1/r2]->-(1/2) G[1,r1]^2 G[1,1/r2b]+G[0,r1] G[1,r1b] G[1,1/r2b]+G[0,r1b] G[1,r1b] G[1,1/r2b]-G[1,r1] G[1,r1b] G[1,1/r2b]-1/2 G[1,r1b]^2 G[1,1/r2b]+G[1,r1] G[1,1/r2] G[1,1/r2b]+G[1,r1b] G[1,1/r2] G[1,1/r2b]+1/2 G[1,r1] G[1,1/r2b]^2+1/2 G[1,r1b] G[1,1/r2b]^2+1/2 G[0,r1]^2 G[1/r1b,1/r2b]+G[0,r1] G[0,r1b] G[1/r1b,1/r2b]+1/2 G[0,r1b]^2 G[1/r1b,1/r2b]-G[0,r1] G[1,r1] G[1/r1b,1/r2b]-G[0,r1b] G[1,r1] G[1/r1b,1/r2b]+1/2 G[1,r1]^2 G[1/r1b,1/r2b]-G[0,r1] G[1,r1b] G[1/r1b,1/r2b]-G[0,r1b] G[1,r1b] G[1/r1b,1/r2b]+G[1,r1] G[1,r1b] G[1/r1b,1/r2b]+1/2 G[1,r1b]^2 G[1/r1b,1/r2b]+G[0,r1] G[1,1/r2] G[1/r1b,1/r2b]+G[0,r1b] G[1,1/r2] G[1/r1b,1/r2b]-G[1,r1] G[1,1/r2] G[1/r1b,1/r2b]-G[1,r1b] G[1,1/r2] G[1/r1b,1/r2b]+1/2 G[1,1/r2]^2 G[1/r1b,1/r2b]+G[0,r1] G[1,1/r2b] G[1/r1b,1/r2b]+G[0,r1b] G[1,1/r2b] G[1/r1b,1/r2b]-G[1,r1] G[1,1/r2b] G[1/r1b,1/r2b]-G[1,r1b] G[1,1/r2b] G[1/r1b,1/r2b]+G[1,1/r2] G[1,1/r2b] G[1/r1b,1/r2b]+1/2 G[1,1/r2b]^2 G[1/r1b,1/r2b]+G[1,1/r2b] G[0,1,r1]-G[1,1/r2b] G[0,1,r1b]-G[0,r1] G[1,1/r1b,1/r2b]-G[0,r1b] G[1,1/r1b,1/r2b]+G[1,r1] G[1,1/r1b,1/r2b]+G[1,r1b] G[1,1/r1b,1/r2b]-G[1,1/r2] G[1,1/r1b,1/r2b]-G[1,1/r2b] G[1,1/r1b,1/r2b]+G[1,1,1/r1,1/r2]+G[1,1,1/r1b,1/r2b],cG[1,1/r1,1/r1,1/r2]->1/2 G[1,r1]^2 G[1,1/r2b]+G[1,r1] G[1,r1b] G[1,1/r2b]+1/2 G[1,r1b]^2 G[1,1/r2b]+G[0,r1] G[1,r1] G[1/r1b,1/r2b]+G[0,r1b] G[1,r1] G[1/r1b,1/r2b]-1/2 G[1,r1]^2 G[1/r1b,1/r2b]-G[1,r1] G[1,r1b] G[1/r1b,1/r2b]-1/2 G[1,r1b]^2 G[1/r1b,1/r2b]+G[1,r1] G[1,1/r2b] G[1/r1b,1/r2b]+G[1,r1b] G[1,1/r2b] G[1/r1b,1/r2b]+1/2 G[0,r1] G[1/r1b,1/r2b]^2+1/2 G[0,r1b] G[1/r1b,1/r2b]^2-1/2 G[1,r1] G[1/r1b,1/r2b]^2-1/2 G[1,r1b] G[1/r1b,1/r2b]^2+1/2 G[1,1/r2] G[1/r1b,1/r2b]^2+1/2 G[1,1/r2b] G[1/r1b,1/r2b]^2-G[1/r1b,1/r2b] G[0,1,r1]+G[1/r1b,1/r2b] G[0,1,r1b]+G[1/r1b,1/r2b] G[1,1/r1,1/r2]-G[1,r1] G[1,1/r1b,1/r2b]-G[1,r1b] G[1,1/r1b,1/r2b]-G[1/r1b,1/r2b] G[1,1/r1b,1/r2b]+G[1,1/r1,1/r1,1/r2]+G[1,1/r1b,1/r1b,1/r2b]};


==> anc/RFactors.m <==
(* Ancillary file accompanying the paper "The seven-gluon amplitude in multi-Regge    *)
(*  kinematics beyond leading logarithmic accuracy".                                  *)
 
(* The leading singularities, or rational factors of the NMHV seven-gluon             *)
(* amplitude, as defined in eq.(B.2)                                                  *)

RFactors = {R[2, 3, 4] -> (r1*(-1 + r2))/((-1 + r1)*r2),
    R[2, 3, 5] -> r1/(-1 + r1), R[2, 4, 5] -> r2/(-1 + r2), 
    R[3, 4, 5] -> (-r1 + r2)/(-1 + r2), Rc[2, 3, 4] -> 
     (r1c*(-1 + r2c))/((-1 + r1c)*r2c), Rc[2, 3, 5] -> r1c/(-1 + r1c), 
    Rc[2, 4, 5] -> r2c/(-1 + r2c), Rc[3, 4, 5] -> (-r1c + r2c)/(-1 + r2c)}


==> anc/hTilde.m <==
(* Ancillary file accompanying the paper "The seven-gluon amplitude in multi-Regge    *)
(*  kinematics beyond leading logarithmic accuracy".                                  *)
 
(* The L-loop perturbative coefficients for the real part of the seven-gluon          *)
(* amplitude, hTilde[L, {i1, i2}, {h1, h2, h3}], as defined in eq.(6.1)               *)

hTilde[2, {0, 0}, {-1, -1, -1}] = -(cG[0, r1]*cG[1, r2])/16 +
     (cG[1, r1]*cG[1, r2])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
     cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + cG[1, 1, r2]/16
 
hTilde[2, {0, 0}, {-1, -1, 1}] = 
    (cG[0, r1]*cG[1, r2] - cG[1, r1]*cG[1, r2] + cG[0, 0, r1] - 
       cG[0, 1, r1] - cG[1, 0, r1] - 2*cG[1, 0, r2] + cG[1, 1, r1] + 
       cG[1, 1, r2])/16 + ((-(cG[0, r1]*cG[0, r2]) + cG[0, r2]*cG[1, r1] + 
        cG[0, 0, r2] - cG[0, 1, r2] + cG[1, 0, r2])*R[2, 4, 5])/8
 
hTilde[2, {0, 0}, {-1, 1, -1}] = 
    (cG[0, r1]*cG[1, r2] - cG[1, r1]*cG[1, r2] + cG[0, 0, r1] - 
       cG[0, 1, r1] - 2*cG[0, 1, r2] - cG[1, 0, r1] + cG[1, 1, r1] + 
       cG[1, 1, r2])/16 + ((-(cG[0, r1]*cG[1, r2]) + cG[1, r1]*cG[1, r2] + 
        cG[0, 1, r2])*R[2, 3, 4])/8 + 
     ((-(cG[0, r1]*cG[0, r2]) + cG[0, r2]*cG[1, r1] - cG[1, r1]*cG[1, r2] + 
        cG[1, r2]*cG[r2, r1] + cG[0, 0, r2] + cG[0, 1, r1] + cG[0, 1, r2] - 
        cG[0, r2, r1] - cG[1, 0, r2] + cG[1, r2, r1] - cG[r2, 1, r1])*
       Rc[3, 4, 5])/8 + ((cG[0, r1]*cG[0, r2] - cG[0, r2]*cG[1, r1] + 
        cG[0, r1]*cG[1, r2] - cG[1, r2]*cG[r2, r1] - cG[0, 0, r1] - 
        cG[0, 0, r2] - cG[0, 1, r1] - cG[0, 1, r2] + cG[0, r2, r1] + 
        cG[1, 0, r1] + cG[1, 0, r2] - cG[1, r2, r1] + cG[r2, 1, r1])*
       R[2, 3, 4]*Rc[3, 4, 5])/8
 
hTilde[2, {0, 0}, {-1, 1, 1}] = 
    (-(cG[0, r1]*cG[1, r2]) - cG[1, r1]*cG[1, r2] + cG[0, 0, r1] + 
       cG[0, 1, r1] - cG[1, 0, r1] + cG[1, 1, r1] + cG[1, 1, r2])/16 + 
     ((cG[0, r1]*cG[1, r2] - cG[0, 0, r1] - cG[0, 1, r1] + cG[1, 0, r1])*
       R[2, 3, 5])/8
 
hTilde[2, {0, 0}, {1, -1, -1}] = 
    (-(cG[0, r1]*cG[1, r2]) - cG[1, r1]*cG[1, r2] + cG[0, 0, r1] - 
       cG[0, 1, r1] + cG[1, 0, r1] + cG[1, 1, r1] + cG[1, 1, r2])/16 + 
     ((cG[0, r1]*cG[1, r2] - cG[0, 0, r1] + cG[0, 1, r1] - cG[1, 0, r1])*
       Rc[2, 3, 5])/8
 
hTilde[2, {0, 0}, {1, -1, 1}] = (cG[0, r1]*cG[1, r2] - cG[1, r1]*cG[1, r2] + 
       cG[0, 0, r1] - cG[0, 1, r1] - cG[1, 0, r1] - 2*cG[1, 0, r2] + 
       cG[1, 1, r1] + cG[1, 1, r2])/16 + 
     ((-(cG[0, r1]*cG[0, r2]) + cG[1, r1]*cG[1, r2] - cG[1, r2]*cG[r2, r1] + 
        cG[0, r2]*(-cG[1, r1] + cG[r2, r1]) + cG[0, 0, r2] - cG[0, 1, r2] + 
        cG[1, 0, r1] + cG[1, 0, r2] - cG[1, r2, r1] - cG[r2, 0, r1] + 
        cG[r2, 1, r1])*R[3, 4, 5])/8 + 
     ((-(cG[0, r1]*cG[1, r2]) + cG[1, r1]*cG[1, r2] + cG[1, 0, r2])*
       Rc[2, 3, 4])/8 + ((-2*cG[1, r1]*cG[1, r2] + 
        cG[0, r1]*(cG[0, r2] + cG[1, r2]) + cG[0, r2]*
         (cG[1, r1] - cG[r2, r1]) + cG[1, r2]*cG[r2, r1] - cG[0, 0, r1] - 
        cG[0, 0, r2] + cG[0, 1, r1] + cG[0, 1, r2] - cG[1, 0, r1] - 
        cG[1, 0, r2] + cG[1, r2, r1] + cG[r2, 0, r1] - cG[r2, 1, r1])*
       R[3, 4, 5]*Rc[2, 3, 4])/8
 
hTilde[2, {0, 0}, {1, 1, -1}] = (cG[0, r1]*cG[1, r2] - cG[1, r1]*cG[1, r2] + 
       cG[0, 0, r1] - cG[0, 1, r1] - 2*cG[0, 1, r2] - cG[1, 0, r1] + 
       cG[1, 1, r1] + cG[1, 1, r2])/16 + 
     ((-(cG[0, r1]*cG[0, r2]) + cG[0, r2]*cG[1, r1] + cG[0, 0, r2] + 
        cG[0, 1, r2] - cG[1, 0, r2])*Rc[2, 4, 5])/8
 
hTilde[2, {0, 0}, {1, 1, 1}] = -(cG[0, r1]*cG[1, r2])/16 + 
     (cG[1, r1]*cG[1, r2])/16 + cG[0, 0, r1]/16 - cG[0, 1, r1]/16 - 
     cG[1, 0, r1]/16 + cG[1, 1, r1]/16 + cG[1, 1, r2]/16
 
hTilde[3, {0, 1}, {-1, -1, -1}] = -(cG[0, r1]*cG[0, 1, r2])/16 + 
     (cG[1, r1]*cG[0, 1, r2])/16 - (cG[0, r1]*cG[1, 0, r2])/16 + 
     (cG[1, r1]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 1, r2])/8 - 
     (cG[1, r1]*cG[1, 1, r2])/8 + cG[0, 0, 1, r2]/16 + cG[1, 0, 0, r2]/16 - 
     cG[1, 1, 1, r2]/8
 
hTilde[3, {0, 1}, {-1, -1, 1}] = 
    (-(cG[0, r1]*cG[1, 0, r2]) + cG[1, r1]*cG[1, 0, r2] - cG[1, 0, 1, r2] + 
       2*cG[1, 1, 0, r2])/16 + 
     (R[2, 4, 5]*(-(cG[0, r1]*(cG[0, 0, r2] - 2*cG[1, 0, r2])) + 
        cG[1, r1]*(cG[0, 0, r2] - 2*cG[1, 0, r2]) + 2*cG[0, 0, 0, r2] - 
        cG[0, 0, 1, r2] + cG[0, 1, 0, r2] - cG[1, 0, 0, r2] + 
        2*cG[1, 0, 1, r2] - 4*cG[1, 1, 0, r2] + 8*Z[3]))/16
 
hTilde[3, {0, 1}, {-1, 1, 1}] = 
    (cG[0, r2]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r2] - 
       cG[1, r1]*cG[0, 1, r2] - cG[0, r1]*cG[1, 0, r2] + 
       2*cG[0, r1]*cG[1, 1, r2] + cG[1, r1]*cG[1, 1, r2] + 
       cG[r2, r1]*cG[1, 1, r2] - cG[1, r2]*(cG[0, 1, r1] + cG[0, r2, r1] + 
         cG[1, r2, r1] + cG[r2, 1, r1]) + cG[0, 0, 1, r2] + 
       cG[0, 1, r2, r1] + cG[0, r2, 1, r1] + cG[1, 0, 0, r2] - 
       2*cG[1, 1, 1, r2] + cG[1, r2, 1, r1] + cG[r2, 1, 1, r1])/16 + 
     ((cG[0, r1]*cG[0, 1, r2] - cG[1, r1]*cG[0, 1, r2] + 
        cG[1, r1]*cG[1, 1, r2] - cG[r2, r1]*cG[1, 1, r2] + 
        cG[1, r2]*(-cG[0, 0, r1] - cG[0, 1, r1] + cG[0, r2, r1] + 
          cG[1, 0, r1] - cG[1, r2, r1] + cG[r2, 1, r1]) + cG[0, 0, 1, r1] - 
        cG[0, 0, 1, r2] + cG[0, 1, 1, r1] - cG[0, r2, 1, r1] - 
        cG[1, 0, 1, r1] + cG[1, 0, 1, r2] + cG[1, r2, 1, r1] - 
        cG[r2, 1, 1, r1])*R[2, 3, 4])/16 + 
     (R[2, 3, 5]*(cG[0, r1]*cG[0, 0, r2] - cG[1, r1]*cG[0, 0, r2] + 
        cG[0, r1]*cG[0, 1, r2] + cG[1, r1]*cG[0, 1, r2] - 
        cG[0, r2]*(cG[0, 0, r1] + cG[0, 1, r1] - cG[1, 0, r1]) + 
        2*cG[1, r2]*(cG[0, 0, r1] + cG[0, 1, r1] + cG[0, r2, r1] - 
          cG[1, 0, r1]) + cG[0, r1]*cG[1, 0, r2] - 4*cG[0, r1]*cG[1, 1, r2] - 
        cG[0, 0, 0, r2] - cG[0, 0, 1, r1] - cG[0, 0, 1, r2] - 
        cG[0, 0, r2, r1] + cG[0, 1, 0, r2] - cG[0, 1, 1, r1] + 
        cG[0, 1, 1, r2] - cG[0, 1, r2, r1] - 2*cG[0, r2, 1, r1] - 
        cG[1, 0, 0, r2] + cG[1, 0, 1, r1] + cG[1, 0, 1, r2] + 
        cG[1, 0, r2, r1] + 6*Z[3]))/16
 
hTilde[3, {0, 1}, {1, -1, -1}] = 
    (cG[r2, r1]*cG[0, 1, r2] + cG[0, r2]*cG[1, 0, r1] - 
       cG[1, r2]*cG[1, 0, r1] + cG[0, r2]*cG[1, 1, r1] - 
       cG[1, r2]*cG[1, 1, r1] - cG[1, r1]*(cG[0, 0, r2] + cG[0, 1, r2] - 
         2*cG[1, 1, r2]) - cG[0, r1]*(cG[0, 1, r2] + cG[1, 0, r2] - 
         2*cG[1, 1, r2]) - cG[0, r2]*cG[1, r2, r1] - 
       cG[1, r2]*cG[1, r2, r1] - cG[1, r2]*cG[r2, 0, r1] + cG[0, 0, 1, r2] + 
       cG[1, 0, 0, r2] - 2*cG[1, 1, 1, r2] + cG[1, 1, r2, r1] + 
       cG[1, r2, 0, r1] + cG[1, r2, 1, r1] + cG[r2, 1, 0, r1])/16 + 
     ((cG[1, r1]*(cG[0, 0, r2] - cG[0, 1, r2]) - cG[0, r2]*cG[1, 0, r1] + 
        cG[0, r1]*cG[1, 0, r2] - cG[0, r2]*cG[1, 1, r1] + 
        cG[1, r2]*(-cG[0, 0, r1] + cG[0, 1, r1] + cG[1, 1, r1] - 
          cG[1, r2, r1]) + cG[0, r2]*cG[1, r2, r1] + cG[1, 0, 0, r1] - 
        cG[1, 0, 0, r2] - cG[1, 0, 1, r1] + cG[1, 0, 1, r2] + 
        cG[1, 1, 0, r1] - cG[1, 1, r2, r1] - cG[1, r2, 0, r1] + 
        cG[1, r2, 1, r1])*Rc[2, 3, 4])/16 + 
     (Rc[2, 3, 5]*(cG[0, r1]*cG[0, 0, r2] + 2*cG[1, r1]*cG[0, 0, r2] - 
        cG[r2, r1]*cG[0, 0, r2] + cG[0, r1]*cG[0, 1, r2] - 
        cG[r2, r1]*cG[0, 1, r2] + cG[0, r1]*cG[1, 0, r2] - 
        2*cG[1, r1]*cG[1, 0, r2] + cG[r2, r1]*cG[1, 0, r2] - 
        4*cG[0, r1]*cG[1, 1, r2] + cG[1, r2]*(2*cG[0, 0, r1] - 
          2*cG[0, 1, r1] + 3*cG[1, 0, r1] + cG[r2, 0, r1]) + 
        cG[0, r2]*(-cG[0, 0, r1] + cG[0, 1, r1] - 2*cG[1, 0, r1] + 
          2*cG[1, r2, r1] + cG[r2, 0, r1] - cG[r2, 1, r1]) - 
        cG[0, 0, 0, r2] - cG[0, 0, 1, r2] + cG[0, 1, 0, r2] - 
        cG[1, 0, 0, r1] - cG[1, 0, 0, r2] + cG[1, 0, 1, r1] + 
        cG[1, 0, 1, r2] - cG[1, 1, 0, r1] + cG[1, 1, 0, r2] - 
        2*cG[1, r2, 0, r1] - cG[r2, 0, 0, r1] + cG[r2, 0, 1, r1] - 
        cG[r2, 1, 0, r1] + 6*Z[3]))/16
 
hTilde[3, {0, 1}, {1, -1, 1}] = (cG[1, r1]*(-cG[0, 0, r2] + cG[0, 1, r2]) - 
       cG[0, r1]*cG[1, 0, r2] - cG[1, r2]*cG[1, 1, r1] + 
       cG[0, r2]*(cG[1, 0, r1] + cG[1, 1, r1] - cG[1, r2, r1]) + 
       cG[1, r2]*cG[1, r2, r1] - cG[1, 0, 1, r2] - cG[1, 1, 0, r1] + 
       2*cG[1, 1, 0, r2] + cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - 
       cG[1, r2, 1, r1])/16 + ((-(cG[0, r2]*cG[1, 0, r1]) - 
        cG[0, r2]*cG[1, 1, r1] + cG[1, r1]*(cG[0, 0, r2] - cG[0, 1, r2] + 
          cG[1, 0, r2] - 2*cG[1, 1, r2]) + 2*cG[0, r1]*cG[1, 1, r2] + 
        cG[1, r2]*(-cG[0, 0, r1] + cG[0, 1, r1] + cG[1, 1, r1] - 
          cG[1, r2, r1]) + cG[0, r2]*cG[1, r2, r1] + cG[1, 0, 0, r1] + 
        cG[1, 0, 0, r2] - cG[1, 0, 1, r1] + 2*cG[1, 0, 1, r2] + 
        cG[1, 1, 0, r1] - 2*cG[1, 1, 0, r2] - 2*cG[1, 1, 1, r2] - 
        cG[1, 1, r2, r1] - cG[1, r2, 0, r1] + cG[1, r2, 1, r1])*Rc[2, 3, 4])/
      16 + (R[3, 4, 5]*Rc[2, 3, 4]*(2*cG[0, r1]*cG[0, 0, r2] + 
        cG[1, r1]*cG[0, 0, r2] - 3*cG[r2, r1]*cG[0, 0, r2] + 
        cG[0, r1]*cG[0, 1, r2] - cG[0, r1]*cG[1, 0, r2] - 
        3*cG[1, r1]*cG[1, 0, r2] - 4*cG[0, r1]*cG[1, 1, r2] + 
        3*cG[1, r1]*cG[1, 1, r2] + cG[r2, r1]*cG[1, 1, r2] + 
        cG[0, r2]*(-cG[0, 0, r1] + cG[0, 1, r1] + cG[1, 1, r1] + 
          cG[1, r2, r1] + 2*cG[r2, 0, r1] + cG[r2, 1, r1] - cG[r2, r2, r1]) + 
        cG[1, r2]*(2*cG[0, 0, r1] - 2*cG[0, 1, r1] + cG[1, 0, r1] - 
          cG[1, 1, r1] + cG[r2, 0, r1] - 2*cG[r2, 1, r1] + cG[r2, r2, r1]) - 
        3*cG[0, 0, 0, r2] + cG[0, 1, 1, r2] - cG[1, 0, 0, r1] + 
        cG[1, 0, 1, r1] - cG[1, 0, 1, r2] - cG[1, 1, 0, r1] + 
        4*cG[1, 1, 0, r2] + cG[1, 1, r2, r1] - cG[1, r2, 1, r1] + 
        cG[1, r2, r2, r1] - cG[r2, 0, 0, r1] + cG[r2, 0, 1, r1] - 
        2*cG[r2, 1, 0, r1] + 2*cG[r2, 1, r2, r1] + cG[r2, r2, 0, r1] - 
        cG[r2, r2, 1, r1] - 2*Z[3]))/16 + 
     (R[3, 4, 5]*(-(cG[1, r1]*cG[0, 1, r2]) - cG[0, r2]*cG[1, 0, r1] - 
        cG[0, r1]*(cG[0, 0, r2] - 2*cG[1, 0, r2]) + cG[1, r1]*cG[1, 0, r2] + 
        cG[r2, r1]*(2*cG[0, 0, r2] - cG[0, 1, r2] + cG[1, 0, r2]) - 
        cG[0, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, 1, r1] - 
        cG[1, r2]*cG[1, r2, r1] - cG[0, r2]*cG[r2, 0, r1] - 
        2*cG[0, r2]*cG[r2, 1, r1] + cG[1, r2]*cG[r2, 1, r1] + 
        cG[0, r2]*cG[r2, r2, r1] - cG[1, r2]*cG[r2, r2, r1] + 
        2*cG[0, 0, 0, r2] - cG[0, 0, 1, r2] + cG[0, 1, 0, r2] - 
        cG[1, 0, 0, r2] + 2*cG[1, 0, 1, r2] + cG[1, 1, 0, r1] - 
        4*cG[1, 1, 0, r2] - cG[1, 1, r2, r1] - cG[1, r2, 0, r1] + 
        2*cG[1, r2, 1, r1] - cG[1, r2, r2, r1] + cG[r2, 1, 0, r1] + 
        cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] - cG[r2, r2, 0, r1] + 
        cG[r2, r2, 1, r1] + 8*Z[3]))/16
 
hTilde[3, {0, 1}, {1, 1, -1}] = 
    (-(cG[0, r1]*cG[0, 1, r2]) + cG[1, r1]*cG[0, 1, r2] + 2*cG[0, 1, 1, r2] - 
       cG[1, 0, 1, r2])/16 + 
     (Rc[2, 4, 5]*(-(cG[0, r1]*(cG[0, 0, r2] - 2*cG[0, 1, r2])) + 
        cG[1, r1]*(cG[0, 0, r2] - 2*cG[0, 1, r2]) + 2*cG[0, 0, 0, r2] - 
        cG[0, 0, 1, r2] + cG[0, 1, 0, r2] - 4*cG[0, 1, 1, r2] - 
        cG[1, 0, 0, r2] + 2*cG[1, 0, 1, r2] + 8*Z[3]))/16
 
hTilde[3, {0, 1}, {1, 1, 1}] = -(cG[0, r1]*cG[0, 1, r2])/16 + 
     (cG[1, r1]*cG[0, 1, r2])/16 - (cG[0, r1]*cG[1, 0, r2])/16 + 
     (cG[1, r1]*cG[1, 0, r2])/16 + (cG[0, r1]*cG[1, 1, r2])/8 - 
     (cG[1, r1]*cG[1, 1, r2])/8 + cG[0, 0, 1, r2]/16 + cG[1, 0, 0, r2]/16 - 
     cG[1, 1, 1, r2]/8
 
hTilde[3, {1, 0}, {-1, -1, -1}] = (cG[1, r2]*cG[0, 1, r1])/16 + 
     (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r2]*cG[1, 1, r1])/8 - 
     cG[0, 0, 1, r1]/16 - cG[0, 1, 0, r1]/8 + cG[0, 1, 1, r1]/8 - 
     cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/8 + cG[1, 1, 0, r1]/8 - 
     cG[1, 1, 1, r1]/8
 
hTilde[3, {1, 0}, {-1, -1, 1}] = 
    (cG[1, r1]*(2*cG[0, 0, r2] - 2*cG[0, 1, r2] + cG[1, 0, r2]) + 
       2*cG[1, r2]*cG[1, 1, r1] - cG[0, r2]*(cG[0, 1, r1] + 2*cG[1, 0, r1] - 
         2*cG[1, r2, r1]) - 2*cG[1, r2]*cG[1, r2, r1] + cG[0, 1, 1, r1] - 
       cG[0, 1, r2, r1] + 2*cG[1, 1, 0, r1] - 2*cG[1, 1, 1, r1] - 
       2*cG[1, r2, 0, r1] + 2*cG[1, r2, 1, r1])/16 + 
     (R[3, 4, 5]*(-(cG[1, r1]*cG[0, 0, r2]) + cG[r2, r1]*cG[0, 0, r2] + 
        cG[1, r1]*cG[0, 1, r2] - cG[r2, r1]*cG[0, 1, r2] - 
        cG[1, r2]*cG[1, 0, r1] + 2*cG[1, r1]*cG[1, 0, r2] - 
        cG[r2, r1]*cG[1, 0, r2] - cG[0, r1]*(cG[0, 0, r2] - cG[0, 1, r2] + 
          cG[1, 0, r2]) - cG[1, r1]*cG[1, 1, r2] + cG[r2, r1]*cG[1, 1, r2] + 
        cG[1, r2]*cG[1, r2, r1] + cG[1, r2]*cG[r2, 0, r1] - 
        cG[1, r2]*cG[r2, 1, r1] + cG[0, r2]*(cG[0, 0, r1] - cG[0, 1, r1] + 
          cG[1, 0, r1] - cG[1, r2, r1] - cG[r2, 0, r1] + cG[r2, 1, r1]) + 
        cG[0, 0, 0, r2] - cG[0, 0, 1, r2] - cG[0, 1, 0, r2] + 
        cG[0, 1, 1, r2] - cG[1, 0, 0, r1] + cG[1, 0, 0, r2] + 
        cG[1, 0, 1, r1] - cG[1, 0, 1, r2] + cG[1, r2, 0, r1] - 
        cG[1, r2, 1, r1] + cG[r2, 0, 0, r1] - cG[r2, 0, 1, r1] - 
        cG[r2, 1, 0, r1] + cG[r2, 1, 1, r1] - 2*Z[3]))/16 + 
     (R[2, 4, 5]*(-3*cG[1, r1]*cG[0, 0, r2] - 2*cG[1, r2]*cG[0, 1, r1] + 
        3*cG[1, r1]*cG[0, 1, r2] + 2*cG[1, r2]*cG[0, r2, r1] - 
        2*cG[1, r1]*cG[1, 0, r2] + cG[0, r1]*(cG[0, 0, r2] - cG[0, 1, r2] + 
          cG[1, 0, r2]) - cG[0, r2]*(cG[0, 0, r1] - 5*cG[0, 1, r1] + 
          2*cG[0, r2, r1] - 3*cG[1, 0, r1] + 4*cG[1, 1, r1]) - 
        cG[0, 0, 0, r2] - cG[0, 0, 1, r1] + cG[0, 0, 1, r2] + 
        cG[0, 0, r2, r1] - 2*cG[0, 1, 0, r1] + cG[0, 1, 0, r2] + 
        cG[0, 1, 1, r1] - cG[0, 1, 1, r2] + cG[0, 1, r2, r1] + 
        2*cG[0, r2, 0, r1] - 2*cG[0, r2, 1, r1] - cG[1, 0, 0, r2] + 
        cG[1, 0, 1, r1] + cG[1, 0, 1, r2] - cG[1, 0, r2, r1] + 2*Z[3]))/16
 
hTilde[3, {1, 0}, {-1, 1, -1}] = 
    (-(cG[1, r2]*cG[0, 1, r1]) + 2*cG[1, r1]*cG[0, 1, r2] - 
       2*cG[r2, r1]*cG[0, 1, r2] + cG[1, r2]*cG[0, r2, r1] - 
       2*cG[1, r2]*cG[1, 0, r1] + 2*cG[1, r2]*cG[1, 1, r1] - 
       cG[1, r1]*cG[1, 1, r2] + cG[r2, r1]*cG[1, 1, r2] - 
       cG[1, r2]*cG[1, r2, r1] + 2*cG[1, r2]*cG[r2, 0, r1] - 
       cG[1, r2]*cG[r2, 1, r1] + cG[0, 1, 1, r1] - cG[0, r2, 1, r1] + 
       2*cG[1, 1, 0, r1] - 2*cG[1, 1, 1, r1] + cG[1, r2, 1, r1] - 
       2*cG[r2, 1, 0, r1] + cG[r2, 1, 1, r1])/16 + 
     ((-(cG[1, r2]*cG[0, 0, r1]) + 3*cG[1, r2]*cG[0, 1, r1] + 
        cG[0, r1]*cG[0, 1, r2] - 3*cG[1, r1]*cG[0, 1, r2] + 
        2*cG[r2, r1]*cG[0, 1, r2] - cG[1, r2]*cG[0, r2, r1] + 
        3*cG[1, r2]*cG[1, 0, r1] - 4*cG[1, r2]*cG[1, 1, r1] + 
        cG[1, r1]*cG[1, 1, r2] - cG[r2, r1]*cG[1, 1, r2] + 
        cG[1, r2]*cG[1, r2, r1] - 2*cG[1, r2]*cG[r2, 0, r1] + 
        cG[1, r2]*cG[r2, 1, r1] - cG[0, 0, 1, r1] - cG[0, 0, 1, r2] - 
        2*cG[0, 1, 0, r1] + cG[0, 1, 1, r1] + cG[0, r2, 1, r1] + 
        cG[1, 0, 1, r1] + cG[1, 0, 1, r2] - cG[1, r2, 1, r1] + 
        2*cG[r2, 1, 0, r1] - cG[r2, 1, 1, r1])*R[2, 3, 4])/16 + 
     ((-2*cG[1, r1]*cG[0, 0, r2] + 2*cG[r2, r1]*cG[0, 0, r2] + 
        cG[0, r2]*cG[0, 1, r1] - cG[1, r1]*cG[0, 1, r2] + 
        cG[r2, r1]*cG[0, 1, r2] - cG[0, r2]*cG[0, r2, r1] + 
        2*cG[0, r2]*cG[1, 0, r1] + cG[1, r2]*cG[1, 0, r1] + 
        2*cG[1, r1]*cG[1, 0, r2] - 2*cG[r2, r1]*cG[1, 0, r2] - 
        3*cG[0, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, 1, r1] + 
        cG[0, r2]*cG[1, r2, r1] - cG[1, r2]*cG[1, r2, r1] - 
        2*cG[0, r2]*cG[r2, 0, r1] - cG[1, r2]*cG[r2, 0, r1] + 
        2*cG[0, r2]*cG[r2, 1, r1] - cG[1, r2]*cG[r2, 1, r1] + 
        cG[1, r2]*cG[r2, r2, r1] - cG[0, 1, 0, r1] - cG[0, 1, 1, r1] + 
        cG[0, 1, r2, r1] + cG[0, r2, 0, r1] + cG[0, r2, 1, r1] - 
        cG[0, r2, r2, r1] - 2*cG[1, 0, 0, r1] - cG[1, 0, 1, r1] + 
        2*cG[1, 0, r2, r1] + 2*cG[1, 1, 1, r1] - 3*cG[1, 1, r2, r1] - 
        cG[1, r2, 0, r1] + cG[1, r2, r2, r1] + 2*cG[r2, 0, 0, r1] + 
        cG[r2, 0, 1, r1] - 2*cG[r2, 0, r2, r1] + cG[r2, 1, 0, r1] - 
        cG[r2, 1, 1, r1] + 2*cG[r2, 1, r2, r1] - cG[r2, r2, 1, r1])*
       Rc[3, 4, 5])/16 + (R[2, 3, 4]*Rc[3, 4, 5]*(cG[0, r2]*cG[0, 0, r1] + 
        cG[1, r2]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r2] + 
        3*cG[1, r1]*cG[0, 0, r2] - 2*cG[r2, r1]*cG[0, 0, r2] - 
        2*cG[0, r2]*cG[0, 1, r1] - cG[1, r2]*cG[0, 1, r1] - 
        cG[0, r1]*cG[0, 1, r2] + 2*cG[1, r1]*cG[0, 1, r2] - 
        cG[r2, r1]*cG[0, 1, r2] + cG[0, r2]*cG[0, r2, r1] - 
        cG[1, r2]*cG[0, r2, r1] - 3*cG[0, r2]*cG[1, 0, r1] - 
        2*cG[1, r2]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r2] - 
        3*cG[1, r1]*cG[1, 0, r2] + 2*cG[r2, r1]*cG[1, 0, r2] + 
        4*cG[0, r2]*cG[1, 1, r1] - cG[0, r2]*cG[1, r2, r1] + 
        2*cG[1, r2]*cG[1, r2, r1] + 2*cG[0, r2]*cG[r2, 0, r1] + 
        cG[1, r2]*cG[r2, 0, r1] - 2*cG[0, r2]*cG[r2, 1, r1] + 
        cG[1, r2]*cG[r2, 1, r1] - cG[1, r2]*cG[r2, r2, r1] - 
        cG[0, 0, 0, r1] + cG[0, 0, 0, r2] + cG[0, 0, 1, r2] + 
        cG[0, 0, r2, r1] + 5*cG[0, 1, 0, r1] - cG[0, 1, 0, r2] - 
        cG[0, 1, 1, r1] - 2*cG[0, 1, r2, r1] - cG[0, r2, 0, r1] + 
        cG[0, r2, r2, r1] + 3*cG[1, 0, 0, r1] - cG[1, 0, 0, r2] + 
        cG[1, 0, 1, r1] - cG[1, 0, 1, r2] - 3*cG[1, 0, r2, r1] - 
        4*cG[1, 1, 0, r1] + cG[1, 1, 0, r2] + 4*cG[1, 1, r2, r1] + 
        cG[1, r2, 0, r1] - cG[1, r2, 1, r1] - cG[1, r2, r2, r1] - 
        2*cG[r2, 0, 0, r1] - cG[r2, 0, 1, r1] + 2*cG[r2, 0, r2, r1] - 
        cG[r2, 1, 0, r1] + cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] + 
        cG[r2, r2, 1, r1] + 6*Z[3]))/16
 
hTilde[3, {1, 0}, {-1, 1, 1}] = (cG[1, r2]*cG[1, 0, r1] - cG[0, 1, 0, r1] - 
       2*cG[1, 0, 0, r1] - cG[1, 0, 1, r1] + 2*cG[1, 1, 0, r1])/16 + 
     (R[2, 3, 5]*(cG[1, r2]*cG[0, 0, r1] - 2*cG[1, r2]*cG[1, 0, r1] - 
        cG[0, 0, 0, r1] - cG[0, 0, 1, r1] + 3*cG[0, 1, 0, r1] + 
        3*cG[1, 0, 0, r1] + 2*cG[1, 0, 1, r1] - 4*cG[1, 1, 0, r1] + 8*Z[3]))/
      16
 
hTilde[3, {1, 0}, {1, -1, -1}] = 
    (cG[1, r2]*cG[0, 1, r1] - 2*cG[0, 0, 1, r1] - cG[0, 1, 0, r1] + 
       2*cG[0, 1, 1, r1] - cG[1, 0, 1, r1])/16 + 
     (Rc[2, 3, 5]*(cG[1, r2]*(cG[0, 0, r1] - 2*cG[0, 1, r1]) - 
        cG[0, 0, 0, r1] + 3*cG[0, 0, 1, r1] + 3*cG[0, 1, 0, r1] - 
        4*cG[0, 1, 1, r1] - cG[1, 0, 0, r1] + 2*cG[1, 0, 1, r1] + 8*Z[3]))/16
 
hTilde[3, {1, 0}, {1, -1, 1}] = 
    (cG[1, r1]*(cG[0, 0, r2] - cG[0, 1, r2] + cG[1, 0, r2]) + 
       cG[1, r2]*cG[1, 1, r1] - cG[1, r2]*cG[1, r2, r1] + 
       cG[0, r2]*(-2*cG[0, 1, r1] - cG[1, 0, r1] + cG[1, 1, r1] + 
         cG[1, r2, r1]) + 2*cG[0, 1, 1, r1] - 2*cG[0, 1, r2, r1] + 
       cG[1, 1, 0, r1] - 2*cG[1, 1, 1, r1] + cG[1, 1, r2, r1] - 
       cG[1, r2, 0, r1] + cG[1, r2, 1, r1])/16 + 
     ((-(cG[1, r2]*cG[0, 1, r1]) + cG[1, r2]*cG[0, r2, r1] - 
        cG[1, r1]*(cG[0, 0, r2] - cG[0, 1, r2] + cG[1, 0, r2]) - 
        cG[1, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, r2, r1] + 
        cG[1, r2]*cG[r2, 1, r1] - cG[1, r2]*cG[r2, r2, r1] + 
        cG[0, r2]*(4*cG[0, 1, r1] - cG[0, r2, r1] + cG[1, 0, r1] - 
          cG[1, 1, r1] - cG[1, r2, r1] - cG[r2, 1, r1] + cG[r2, r2, r1]) - 
        2*cG[0, 0, 1, r1] + 2*cG[0, 0, r2, r1] - cG[0, 1, 0, r1] + 
        cG[0, 1, r2, r1] + cG[0, r2, 0, r1] - cG[0, r2, 1, r1] - 
        cG[1, 0, 1, r1] + cG[1, 0, r2, r1] - cG[1, 1, 0, r1] + 
        2*cG[1, 1, 1, r1] - cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - 
        cG[1, r2, r2, r1] + 2*cG[r2, 0, 1, r1] - 2*cG[r2, 0, r2, r1] + 
        cG[r2, 1, 0, r1] - 3*cG[r2, 1, 1, r1] + 2*cG[r2, 1, r2, r1] - 
        cG[r2, r2, 0, r1] + cG[r2, r2, 1, r1])*R[3, 4, 5])/16 + 
     ((2*cG[0, r2]*cG[0, 1, r1] + cG[0, r2]*cG[1, 0, r1] + 
        cG[1, r1]*(-cG[0, 0, r2] + cG[0, 1, r2] - 2*cG[1, 0, r2]) + 
        cG[0, r1]*cG[1, 0, r2] - cG[0, r2]*cG[1, 1, r1] - 
        cG[0, r2]*cG[1, r2, r1] + cG[1, r2]*(-cG[0, 0, r1] + cG[0, 1, r1] + 
          2*cG[1, 0, r1] - 3*cG[1, 1, r1] + cG[1, r2, r1]) - 
        2*cG[0, 1, 0, r1] + 2*cG[0, 1, r2, r1] - cG[1, 0, 0, r1] - 
        cG[1, 0, 0, r2] + cG[1, 0, 1, r1] + cG[1, 0, 1, r2] + 
        cG[1, 1, 0, r1] - cG[1, 1, r2, r1] + cG[1, r2, 0, r1] - 
        cG[1, r2, 1, r1])*Rc[2, 3, 4])/16 + 
     (R[3, 4, 5]*Rc[2, 3, 4]*(-(cG[0, r1]*cG[0, 0, r2]) + 
        cG[r2, r1]*cG[0, 0, r2] + cG[0, r1]*cG[0, 1, r2] - 
        cG[r2, r1]*cG[0, 1, r2] - cG[0, r1]*cG[1, 0, r2] + 
        3*cG[1, r1]*cG[1, 0, r2] - cG[r2, r1]*cG[1, 0, r2] - 
        cG[1, r1]*cG[1, 1, r2] + cG[r2, r1]*cG[1, 1, r2] + 
        cG[0, r2]*(cG[0, 0, r1] - 5*cG[0, 1, r1] + cG[0, r2, r1] + 
          cG[1, 1, r1] - cG[r2, 0, r1] + 2*cG[r2, 1, r1] - cG[r2, r2, r1]) + 
        cG[1, r2]*(cG[0, 0, r1] - cG[0, r2, r1] - 3*cG[1, 0, r1] + 
          3*cG[1, 1, r1] + cG[r2, 0, r1] - 2*cG[r2, 1, r1] + 
          cG[r2, r2, r1]) - cG[0, 0, 0, r1] + cG[0, 0, 0, r2] + 
        3*cG[0, 0, 1, r1] - cG[0, 0, 1, r2] - 2*cG[0, 0, r2, r1] + 
        5*cG[0, 1, 0, r1] - cG[0, 1, 0, r2] - 4*cG[0, 1, 1, r1] + 
        cG[0, 1, 1, r2] - cG[0, 1, r2, r1] - cG[0, r2, 0, r1] + 
        cG[0, r2, 1, r1] + cG[1, 0, 0, r2] + cG[1, 0, 1, r1] - 
        cG[1, 0, 1, r2] - cG[1, 0, r2, r1] - cG[1, 1, 0, r1] + 
        cG[1, 1, r2, r1] - cG[1, r2, 1, r1] + cG[1, r2, r2, r1] + 
        cG[r2, 0, 0, r1] - 3*cG[r2, 0, 1, r1] + 2*cG[r2, 0, r2, r1] - 
        2*cG[r2, 1, 0, r1] + 4*cG[r2, 1, 1, r1] - 2*cG[r2, 1, r2, r1] + 
        cG[r2, r2, 0, r1] - cG[r2, r2, 1, r1] + 6*Z[3]))/16
 
hTilde[3, {1, 0}, {1, 1, -1}] = 
    (-2*cG[1, r2]*cG[0, 1, r1] + cG[1, r1]*cG[0, 1, r2] - 
       cG[r2, r1]*cG[0, 1, r2] + 2*cG[1, r2]*cG[0, r2, r1] - 
       cG[1, r2]*cG[1, 0, r1] + 2*cG[1, r2]*cG[1, 1, r1] - 
       2*cG[1, r2]*cG[1, r2, r1] + cG[1, r2]*cG[r2, 0, r1] + 
       2*cG[0, 1, 1, r1] - 2*cG[0, r2, 1, r1] + cG[1, 1, 0, r1] - 
       2*cG[1, 1, 1, r1] + 2*cG[1, r2, 1, r1] - cG[r2, 1, 0, r1])/16 + 
     (Rc[3, 4, 5]*(cG[0, r2]*cG[0, 0, r1] - cG[0, r1]*cG[0, 0, r2] + 
        cG[1, r1]*cG[0, 0, r2] - cG[0, r2]*cG[0, 1, r1] + 
        cG[1, r2]*cG[0, 1, r1] - cG[0, r1]*cG[0, 1, r2] + 
        cG[1, r1]*cG[0, 1, r2] - cG[1, r2]*cG[0, r2, r1] - 
        cG[0, r2]*cG[1, 0, r1] + cG[0, r1]*cG[1, 0, r2] - 
        cG[1, r1]*cG[1, 0, r2] + cG[0, r2]*cG[1, 1, r1] - 
        cG[1, r2]*cG[1, 1, r1] + cG[1, r2]*cG[1, r2, r1] + cG[0, 0, 0, r2] - 
        cG[0, 0, 1, r1] + cG[0, 0, 1, r2] + cG[0, 0, r2, r1] - 
        cG[0, 1, 0, r2] - cG[0, 1, r2, r1] + cG[0, r2, 1, r1] - 
        cG[1, 0, 0, r2] + cG[1, 0, 1, r1] - cG[1, 0, 1, r2] - 
        cG[1, 0, r2, r1] + cG[1, 1, 0, r2] + cG[1, 1, r2, r1] - 
        cG[1, r2, 1, r1] - 2*Z[3]))/16 + 
     (Rc[2, 4, 5]*(-(cG[0, r2]*cG[0, 0, r1]) + cG[0, r1]*cG[0, 0, r2] - 
        2*cG[1, r1]*cG[0, 0, r2] + cG[r2, r1]*cG[0, 0, r2] + 
        3*cG[0, r2]*cG[0, 1, r1] + cG[0, r1]*cG[0, 1, r2] - 
        2*cG[1, r1]*cG[0, 1, r2] + cG[r2, r1]*cG[0, 1, r2] - 
        2*cG[0, r2]*cG[0, r2, r1] + 2*cG[0, r2]*cG[1, 0, r1] + 
        cG[1, r2]*cG[1, 0, r1] - cG[0, r1]*cG[1, 0, r2] + 
        2*cG[1, r1]*cG[1, 0, r2] - cG[r2, r1]*cG[1, 0, r2] - 
        4*cG[0, r2]*cG[1, 1, r1] + 2*cG[0, r2]*cG[1, r2, r1] - 
        cG[0, r2]*cG[r2, 0, r1] - cG[1, r2]*cG[r2, 0, r1] + 
        cG[0, r2]*cG[r2, 1, r1] - cG[0, 0, 0, r2] - cG[0, 0, 1, r2] - 
        2*cG[0, 1, 0, r1] + cG[0, 1, 0, r2] + 2*cG[0, r2, 0, r1] - 
        cG[1, 0, 0, r1] + cG[1, 0, 0, r2] + cG[1, 0, 1, r1] + 
        cG[1, 0, 1, r2] + cG[1, 1, 0, r1] - cG[1, 1, 0, r2] - 
        2*cG[1, r2, 0, r1] + cG[r2, 0, 0, r1] - cG[r2, 0, 1, r1] + 
        cG[r2, 1, 0, r1] + 2*Z[3]))/16
 
hTilde[3, {1, 0}, {1, 1, 1}] = (cG[1, r2]*cG[0, 1, r1])/16 + 
     (cG[1, r2]*cG[1, 0, r1])/16 - (cG[1, r2]*cG[1, 1, r1])/8 - 
     cG[0, 0, 1, r1]/16 - cG[0, 1, 0, r1]/8 + cG[0, 1, 1, r1]/8 - 
     cG[1, 0, 0, r1]/16 + cG[1, 0, 1, r1]/8 + cG[1, 1, 0, r1]/8 - 
     cG[1, 1, 1, r1]/8
 
hTilde[4, {0, 2}, {-1, -1, -1}] = -(cG[0, r1]*cG[0, 0, 1, r2])/32 + 
     (cG[1, r1]*cG[0, 0, 1, r2])/32 - (cG[0, r1]*cG[0, 1, 0, r2])/16 + 
     (cG[1, r1]*cG[0, 1, 0, r2])/16 + (cG[0, r1]*cG[0, 1, 1, r2])/8 - 
     (cG[1, r1]*cG[0, 1, 1, r2])/8 - (cG[0, r1]*cG[1, 0, 0, r2])/32 + 
     (cG[1, r1]*cG[1, 0, 0, r2])/32 + (cG[0, r1]*cG[1, 0, 1, r2])/8 - 
     (cG[1, r1]*cG[1, 0, 1, r2])/8 + (cG[0, r1]*cG[1, 1, 0, r2])/8 - 
     (cG[1, r1]*cG[1, 1, 0, r2])/8 - (cG[0, r1]*cG[1, 1, 1, r2])/4 + 
     (cG[1, r1]*cG[1, 1, 1, r2])/4 + cG[0, 0, 0, 1, r2]/16 + 
     cG[0, 0, 1, 0, r2]/16 - cG[0, 0, 1, 1, r2]/8 + cG[0, 1, 0, 0, r2]/16 + 
     cG[0, 1, 0, 1, r2]/32 - cG[0, 1, 1, 1, r2]/8 + cG[1, 0, 0, 0, r2]/16 - 
     cG[1, 0, 0, 1, r2]/16 + cG[1, 0, 1, 0, r2]/32 - cG[1, 0, 1, 1, r2]/8 - 
     cG[1, 1, 0, 0, r2]/8 - cG[1, 1, 0, 1, r2]/8 - cG[1, 1, 1, 0, r2]/8 + 
     cG[1, 1, 1, 1, r2]/2 + (3*cG[1, r2]*Z[3])/8
 
hTilde[4, {0, 2}, {-1, 1, 1}] = 
    (cG[0, (-r1 + r2)/(-1 + r1)]^3*cG[(r1 - r2)/(-1 + r1), 1])/192 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^2*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^2*
       cG[(r1 - r2)/(r1 - r1*r2), 1])/64 - 
     (3*cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (r1 - r2)/(-1 + r1), 1])/64 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      64 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
     (5*cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, (-r1 + r2)/(-1 + r1)]^2*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/64 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      8 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
      16 + (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
      16 - (9*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(r1 - r1*r2), 1])/32 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1])/32 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/2 - 
     (7*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        1])/8 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/8 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/8 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1])/8 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1])/32 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (3*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/16 - 
     (3*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (3*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
     (5*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 - 
     cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/16 - 
     cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
     cG[0, 0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
     (5*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
     cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
      4 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1]/
      32 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 1]/
      32 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 - 
     cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 
       (r1 - r2)/(r1 - r1*r2), 1]/32 - cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
       (r1 - r2)/(-1 + r1), 1]/16 + cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
     cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
     cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/32 - cG[0, (r1 - r2)/(r1 - r1*r2), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/16 + cG[0, (r1 - r2)/(r1 - r1*r2), 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 - 
     (7*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
      8 + cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
       (r1 - r2)/(-1 + r1), 1]/8 + 
     (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/4 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 - 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 
       (r1 - r2)/(r1 - r1*r2), 1]/32 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/4 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
      4 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(r1 - r1*r2), 1]/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
       (r1 - r2)/(-1 + r1), 1]/4 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/4 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/4 - 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
       (r1 - r2)/(r1 - r1*r2), 1]/32 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
       (r1 - r2)/(-1 + r1), 1]/32 + cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
     cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/16 + 
     cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
       1]/4 + cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/32 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/16 + cG[(r1 - r2)/(r1 - r1*r2), 0, 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 + 
     (3*cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/16 - cG[(r1 - r2)/(r1 - r1*r2), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
      8 + cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[(r1 - r2)/(r1 - r1*r2), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
       (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 
       (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/16 + 
     cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 + 
     cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/32 + 
     (5*cG[(r1 - r2)/(-1 + r1), 1]*Zeta[3])/16 + 
     (cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/16 - 
     (cG[(r1 - r2)/(r1 - r1*r2), 1]*Zeta[3])/16 + 
     R[2, 3, 4]*((cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[0, (-r1 + r2)/(-1 + r1)]^2)/128 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^3)/192 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[0, (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), 1])/64 + (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        32 + (cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/
        64 - (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        4 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (13*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/32 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), 1])/16 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
          1])/16 + (11*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
       (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/8 - (7*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), 1])/8 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 + (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/16 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/8 + (3*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/4 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        32 - (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (21*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (15*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (15*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (9*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
       cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 - 
       cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         1]/2 + cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 + 
       (13*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/32 - cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/8 - 
       cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1]/2 + (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/8 - 
       (5*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), 1])/16 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         0, (r1 - r2)/(r1 - r1*r2), 1]/16 - 
       (9*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 - 
       (5*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - 
       (7*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/16 + 
       (7*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        32 + (7*cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 + cG[0, (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
        16 - cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(-1 + r1), 1]/16 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         1]/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - 
       (7*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/16 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/4 - 
       (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
        2 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/8 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/2 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1]/4 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(-1 + r1), 1]/32 + cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 - 
       (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/32 + 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(-1 + r1), 1]/8 + cG[(r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
        16 - cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/16 + 
       (3*cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/16 + 
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/16 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*Zeta[3])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*Zeta[3])/8 + 
       (cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/4 - 
       (cG[(r1 - r2)/(r1 - r1*r2), 1]*Zeta[3])/16) + 
     R[2, 3, 5]*(-(cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
          cG[0, (-r1 + r2)/(-1 + r1)]^2)/128 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^3)/192 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]^3*cG[(r1 - r2)/(-1 + r1), 1])/192 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (5*cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (3*cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/32 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (5*cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/64 - (3*cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        4 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (7*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/32 - (15*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
          1])/16 - (15*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (31*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 + (5*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 - 
       (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (7*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          1])/2 + (19*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
       (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
       (7*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/16 - (5*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/8 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/4 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/2 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(-1 + r1), 1])/2 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/8 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/4 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        2 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (9*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/8 + 
       (15*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (15*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (7*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
       (5*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/
        16 + cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 + 
       cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1]/4 - 
       (3*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        8 - (3*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/
        32 + (11*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
       (5*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/4 - 
       (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/
        16 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 + 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 1]/
        16 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/4 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/4 - 
       (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/2 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 + 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 + cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1]/2 - (3*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (3*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
       cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/4 + cG[0, (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
       (7*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1]/8 - cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1]/8 - 
       (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/4 + 
       (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(-1 + r1), 1])/
        16 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
       (13*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/4 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/2 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/8 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1] + 
       2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(-1 + r1), 1] - (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/2 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 1]/2 - 
       (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/4 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/2 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1] + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/16 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/2 + cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(-1 + r1), 1]/8 - (3*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (9*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
       (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/4 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/4 + 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
       (5*cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/8 + cG[(r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
        2 - cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/8 + 
       (3*cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/8 + 
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/2 - 
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/16 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         Zeta[3])/8 - (cG[0, (-r1 + r2)/(-1 + r1)]*Zeta[3])/8 - 
       (5*cG[(r1 - r2)/(-1 + r1), 1]*Zeta[3])/16 - 
       (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/8 + 
       (7*cG[(r1 - r2)/(r1 - r1*r2), 1]*Zeta[3])/16)
 
hTilde[4, {0, 2}, {1, 1, 1}] = -(cG[0, r1]*cG[0, 0, 1, r2])/32 + 
     (cG[1, r1]*cG[0, 0, 1, r2])/32 - (cG[0, r1]*cG[0, 1, 0, r2])/16 + 
     (cG[1, r1]*cG[0, 1, 0, r2])/16 + (cG[0, r1]*cG[0, 1, 1, r2])/8 - 
     (cG[1, r1]*cG[0, 1, 1, r2])/8 - (cG[0, r1]*cG[1, 0, 0, r2])/32 + 
     (cG[1, r1]*cG[1, 0, 0, r2])/32 + (cG[0, r1]*cG[1, 0, 1, r2])/8 - 
     (cG[1, r1]*cG[1, 0, 1, r2])/8 + (cG[0, r1]*cG[1, 1, 0, r2])/8 - 
     (cG[1, r1]*cG[1, 1, 0, r2])/8 - (cG[0, r1]*cG[1, 1, 1, r2])/4 + 
     (cG[1, r1]*cG[1, 1, 1, r2])/4 + cG[0, 0, 0, 1, r2]/16 + 
     cG[0, 0, 1, 0, r2]/16 - cG[0, 0, 1, 1, r2]/8 + cG[0, 1, 0, 0, r2]/16 + 
     cG[0, 1, 0, 1, r2]/32 - cG[0, 1, 1, 1, r2]/8 + cG[1, 0, 0, 0, r2]/16 - 
     cG[1, 0, 0, 1, r2]/16 + cG[1, 0, 1, 0, r2]/32 - cG[1, 0, 1, 1, r2]/8 - 
     cG[1, 1, 0, 0, r2]/8 - cG[1, 1, 0, 1, r2]/8 - cG[1, 1, 1, 0, r2]/8 + 
     cG[1, 1, 1, 1, r2]/2 + (3*cG[1, r2]*Z[3])/8
 
hTilde[4, {1, 1}, {-1, -1, -1}] = (cG[0, 0, r2]*cG[0, 1, r1])/16 + 
     (cG[0, 1, r1]*cG[0, 1, r2])/16 - (cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     (cG[0, 0, r2]*cG[1, 0, r1])/32 + (cG[0, 1, r2]*cG[1, 0, r1])/16 + 
     (cG[0, 1, r1]*cG[1, 0, r2])/32 + (cG[1, 0, r1]*cG[1, 0, r2])/32 - 
     (cG[0, 0, r2]*cG[1, 1, r1])/32 - (cG[0, 1, r2]*cG[1, 1, r1])/8 - 
     (3*cG[1, 0, r2]*cG[1, 1, r1])/32 - (5*cG[0, 1, r1]*cG[1, 1, r2])/32 + 
     (cG[0, r2, r1]*cG[1, 1, r2])/32 - (cG[1, 0, r1]*cG[1, 1, r2])/8 + 
     (cG[1, 1, r1]*cG[1, 1, r2])/4 - (cG[0, 0, r2]*cG[1, r2, r1])/32 + 
     (cG[0, 1, r2]*cG[1, r2, r1])/32 + (cG[1, 0, r2]*cG[1, r2, r1])/32 - 
     (cG[0, 1, r2]*cG[r2, 0, r1])/32 + (cG[0, 1, r2]*cG[r2, 1, r1])/32 - 
     (cG[1, r1]*cG[0, 0, 0, r2])/32 - (cG[0, r2]*cG[0, 0, 1, r1])/32 + 
     (cG[1, r2]*cG[0, 0, 1, r1])/32 - (cG[1, r1]*cG[0, 0, 1, r2])/16 + 
     (cG[r2, r1]*cG[0, 0, 1, r2])/32 + (cG[1, r2]*cG[0, 0, r2, r1])/32 - 
     (cG[0, r2]*cG[0, 1, 0, r1])/16 + (cG[1, r2]*cG[0, 1, 0, r1])/16 + 
     (cG[1, r1]*cG[0, 1, 0, r2])/32 + (cG[1, r1]*cG[0, 1, 1, r2])/32 + 
     (cG[0, r2]*cG[0, 1, r2, r1])/16 - (cG[1, r2]*cG[0, 1, r2, r1])/32 + 
     (cG[1, r2]*cG[0, r2, 0, r1])/16 - (cG[1, r2]*cG[0, r2, 1, r1])/32 - 
     (cG[0, r2]*cG[1, 0, 0, r1])/32 + (cG[1, r2]*cG[1, 0, 0, r1])/32 - 
     (cG[1, r1]*cG[1, 0, 0, r2])/32 + (cG[0, r2]*cG[1, 0, 1, r1])/16 - 
     (cG[1, r2]*cG[1, 0, 1, r1])/16 + (cG[1, r1]*cG[1, 0, 1, r2])/16 - 
     (cG[r2, r1]*cG[1, 0, 1, r2])/32 - (cG[1, r2]*cG[1, 0, r2, r1])/32 + 
     (cG[0, r2]*cG[1, 1, 0, r1])/32 - (cG[1, r2]*cG[1, 1, 0, r1])/32 - 
     (cG[0, r2]*cG[1, 1, r2, r1])/32 + (cG[0, r2]*cG[1, r2, 0, r1])/32 - 
     (cG[1, r2]*cG[1, r2, 0, r1])/32 - (cG[0, r2]*cG[1, r2, 1, r1])/32 + 
     (cG[1, r2]*cG[r2, 0, 0, r1])/32 - (cG[1, r2]*cG[r2, 0, 1, r1])/32 - 
     cG[0, 0, 1, r2, r1]/32 - cG[0, 0, r2, 1, r1]/32 - 
     cG[0, 1, r2, 0, r1]/16 + cG[0, 1, r2, 1, r1]/32 - 
     cG[0, r2, 1, 0, r1]/16 + cG[0, r2, 1, 1, r1]/32 + 
     cG[1, 0, 1, r2, r1]/32 + cG[1, 0, r2, 1, r1]/32 + 
     cG[1, 1, r2, 0, r1]/32 - cG[1, r2, 0, 0, r1]/32 + 
     cG[1, r2, 0, 1, r1]/32 + cG[1, r2, 1, 0, r1]/32 - 
     cG[r2, 1, 0, 0, r1]/32 + cG[r2, 1, 0, 1, r1]/32 + (3*cG[1, r1]*Z[3])/16
 
hTilde[4, {1, 1}, {-1, 1, 1}] = 
    -(cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
        cG[(r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(r1 - r2)/(-1 + r1), 1])/64 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^2*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^2*
       cG[(r1 - r2)/(r1 - r1*r2), 1])/64 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (r1 - r2)/(-1 + r1), 1])/64 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      64 - (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/
      64 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/16 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (-r1 + r2)/(-1 + r1)]^2*
       cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      16 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/16 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/16 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
      16 + (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
      16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        1])/16 + (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        1])/16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(r1 - r1*r2), 1])/16 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1])/32 + (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1])/8 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), 1])/8 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
      8 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/4 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
     (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(r1 - r1*r2), 1])/32 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/16 + (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1])/32 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 - 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (3*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/16 - 
     (3*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (3*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
     cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 - 
     cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/16 - 
     cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
     cG[0, 0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
     (5*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     (3*cG[0, (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 - 
     cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
     cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/16 + 
     (5*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
     (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/
         (1 + r1*(-2 + r2)), 1])/16 + 
     (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 1])/
      32 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
       (r1 - r2)/(-1 + r1), 1]/8 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 + 
     cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
     cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
     (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1])/32 - 
     (3*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/16 + 
     (3*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      16 - (3*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/
      32 + (3*cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/32 - cG[0, (r1 - r2)/(r1 - r1*r2), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
     (3*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (9*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     (3*cG[(r1 - r2)/(-1 + r1), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
     cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/4 + 
     cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
      8 - cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     (3*cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/16 - cG[(r1 - r2)/(-1 + r1), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
     cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/16 + 
     cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/
      8 - cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
     (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/8 - cG[(r1 - r2)/(-1 + r1), 
       (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/8 + 
     (3*cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/16 - cG[(r1 - r2)/(-1 + r1), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
      8 + cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(r1 - r1*r2), 1]/16 - 
     cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/8 - 
     cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 + 
     (9*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (-r1 + r2)/
         (1 + r1*(-2 + r2)), 1])/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, 
       (r1 - r2)/(r1 - r1*r2), 1]/4 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/4 - 
     (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/16 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1])/32 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/16 - 
     (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
      2 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(r1 - r1*r2), 1]/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
       (r1 - r2)/(-1 + r1), 1]/4 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/2 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/8 - 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1])/32 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/16 - 
     (9*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     (5*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      16 - (3*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
      16 + (7*cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/32 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
     (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
      8 - cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 + 
     (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1])/16 - 
     (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 - 
     (3*cG[(r1 - r2)/(-1 + r1), 1]*Zeta[3])/16 + 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/16 - 
     (3*cG[(r1 - r2)/(r1 - r1*r2), 1]*Zeta[3])/16 + 
     R[2, 3, 5]*((cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*
         cG[0, (-r1 + r2)/(-1 + r1)])/192 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]^2)/
        128 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(r1 - r2)/(-1 + r1), 1])/64 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/96 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*cG[(r1 - r2)/(r1 - r1*r2), 1])/
        192 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 1])/32 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (r1 - r2)/(-1 + r1), 1])/
        32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(-1 + r1), 1])/8 + (cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[0, (r1 - r2)/(-1 + r1), 1])/32 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/8 - (cG[0, (-r1 + r2)/(-1 + r1)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        2 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/8 + (13*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (9*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), 1])/2 + (9*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (13*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
          1])/32 - (7*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/2 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
       (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/8 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/8 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          1])/8 + (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        8 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          0, (r1 - r2)/(-1 + r1), 1])/16 + (5*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/8 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/8 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/4 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/2 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        2 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), 1])/4 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(-1 + r1), 1])/8 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 - (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        8 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
       (7*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/8 + 
       (7*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (13*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
       (19*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
       (3*cG[0, 0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        8 + cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/
        16 + cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1] - 
       (7*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 - (9*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/
        32 + (13*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (3*cG[0, (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        8 + cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 - 
       (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       (3*cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[0, (r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        0, (r1 - r2)/(-1 + r1), 1] + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1] - 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 1]/4 + 
       (9*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1] - (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        2 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/
          (1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1]/4 + 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/16 + 
       (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/8 - 
       (7*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 - cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 - 
       (5*cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[0, (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1]/8 + 
       (9*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (3*cG[(r1 - r2)/(-1 + r1), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        8 + cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/4 - 
       cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1]/8 + cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       (3*cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[(r1 - r2)/(-1 + r1), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/8 + 
       cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/8 + cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/8 - 
       (3*cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[(r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
        8 - cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/16 + cG[(r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/8 + cG[(r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/8 - (13*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          0, (r1 - r2)/(-1 + r1), 1])/16 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1] - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/2 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/2 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1] - (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        2 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/
          (1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 1]/4 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/16 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/4 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/8 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 + 
       (7*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/4 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/4 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/2 - (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/2 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/4 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/16 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/8 + (7*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
          (r1 - r2)/(-1 + r1), 1])/16 - 
       (7*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 + (7*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
        32 + cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/8 - (5*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 + 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1]/8 + 
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 + 
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 - 
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1]/4 + cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1]/8 + cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/8 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         Zeta[3])/8 - (cG[0, (-r1 + r2)/(-1 + r1)]*Zeta[3])/4 + 
       (3*cG[(r1 - r2)/(-1 + r1), 1]*Zeta[3])/16 - 
       (7*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/8 + 
       (5*cG[(r1 - r2)/(r1 - r1*r2), 1]*Zeta[3])/16) + 
     R[2, 3, 4]*(-(cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*
          cG[0, (-r1 + r2)/(-1 + r1)])/192 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]^2)/
        128 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/192 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[(r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(-1 + r1), 1])/16 - 
       (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/
        64 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
        16 + (7*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
        32 + (7*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (7*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/8 + 
       (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
        32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (5*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/4 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/16 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        32 + (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), 1])/8 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        4 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/8 + 
       (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
          (r1 - r2)/(r1 - r1*r2), 1])/8 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(r1 - r1*r2), 
          (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (5*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (5*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
       (3*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
       (5*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
       cG[0, 0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 + 
       (3*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/
        16 - (5*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (3*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        32 + cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/4 - 
       cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/8 + 
       cG[0, (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1]/8 + cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/8 + (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          0, (r1 - r2)/(-1 + r1), 1])/8 - 
       (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), 1])/8 - 
       (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
       (7*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 + 
       cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/16 - 
       (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        32 + cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/4 - 
       cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/32 + 
       (3*cG[0, (r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(-1 + r1), 1]/8 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         1]/8 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/16 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1]/16 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/16 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/16 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(-1 + r1), 1]/4 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/
        4 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/4 + 
       (11*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
       (13*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/32 + cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 
         1]/4 - cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/16 - 
       (9*cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 + 
       (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 - 
       (3*cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/16 + 
       (3*cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/32 + 
       (3*cG[(r1 - r2)/(r1 - r1*r2), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 - 
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1]/4 + cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/8 + 
       cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/8 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*Zeta[3])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*Zeta[3])/4 + 
       (cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/4 + 
       (5*cG[(r1 - r2)/(r1 - r1*r2), 1]*Zeta[3])/16)
 
hTilde[4, {1, 1}, {1, 1, 1}] = (cG[0, 0, r2]*cG[0, 1, r1])/16 + 
     (cG[0, 1, r1]*cG[0, 1, r2])/16 - (cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     (cG[0, 0, r2]*cG[1, 0, r1])/32 + (cG[0, 1, r2]*cG[1, 0, r1])/16 + 
     (cG[0, 1, r1]*cG[1, 0, r2])/32 + (cG[1, 0, r1]*cG[1, 0, r2])/32 - 
     (cG[0, 0, r2]*cG[1, 1, r1])/32 - (cG[0, 1, r2]*cG[1, 1, r1])/8 - 
     (3*cG[1, 0, r2]*cG[1, 1, r1])/32 - (5*cG[0, 1, r1]*cG[1, 1, r2])/32 + 
     (cG[0, r2, r1]*cG[1, 1, r2])/32 - (cG[1, 0, r1]*cG[1, 1, r2])/8 + 
     (cG[1, 1, r1]*cG[1, 1, r2])/4 - (cG[0, 0, r2]*cG[1, r2, r1])/32 + 
     (cG[0, 1, r2]*cG[1, r2, r1])/32 + (cG[1, 0, r2]*cG[1, r2, r1])/32 - 
     (cG[0, 1, r2]*cG[r2, 0, r1])/32 + (cG[0, 1, r2]*cG[r2, 1, r1])/32 - 
     (cG[1, r1]*cG[0, 0, 0, r2])/32 - (cG[0, r2]*cG[0, 0, 1, r1])/32 + 
     (cG[1, r2]*cG[0, 0, 1, r1])/32 - (cG[1, r1]*cG[0, 0, 1, r2])/16 + 
     (cG[r2, r1]*cG[0, 0, 1, r2])/32 + (cG[1, r2]*cG[0, 0, r2, r1])/32 - 
     (cG[0, r2]*cG[0, 1, 0, r1])/16 + (cG[1, r2]*cG[0, 1, 0, r1])/16 + 
     (cG[1, r1]*cG[0, 1, 0, r2])/32 + (cG[1, r1]*cG[0, 1, 1, r2])/32 + 
     (cG[0, r2]*cG[0, 1, r2, r1])/16 - (cG[1, r2]*cG[0, 1, r2, r1])/32 + 
     (cG[1, r2]*cG[0, r2, 0, r1])/16 - (cG[1, r2]*cG[0, r2, 1, r1])/32 - 
     (cG[0, r2]*cG[1, 0, 0, r1])/32 + (cG[1, r2]*cG[1, 0, 0, r1])/32 - 
     (cG[1, r1]*cG[1, 0, 0, r2])/32 + (cG[0, r2]*cG[1, 0, 1, r1])/16 - 
     (cG[1, r2]*cG[1, 0, 1, r1])/16 + (cG[1, r1]*cG[1, 0, 1, r2])/16 - 
     (cG[r2, r1]*cG[1, 0, 1, r2])/32 - (cG[1, r2]*cG[1, 0, r2, r1])/32 + 
     (cG[0, r2]*cG[1, 1, 0, r1])/32 - (cG[1, r2]*cG[1, 1, 0, r1])/32 - 
     (cG[0, r2]*cG[1, 1, r2, r1])/32 + (cG[0, r2]*cG[1, r2, 0, r1])/32 - 
     (cG[1, r2]*cG[1, r2, 0, r1])/32 - (cG[0, r2]*cG[1, r2, 1, r1])/32 + 
     (cG[1, r2]*cG[r2, 0, 0, r1])/32 - (cG[1, r2]*cG[r2, 0, 1, r1])/32 - 
     cG[0, 0, 1, r2, r1]/32 - cG[0, 0, r2, 1, r1]/32 - 
     cG[0, 1, r2, 0, r1]/16 + cG[0, 1, r2, 1, r1]/32 - 
     cG[0, r2, 1, 0, r1]/16 + cG[0, r2, 1, 1, r1]/32 + 
     cG[1, 0, 1, r2, r1]/32 + cG[1, 0, r2, 1, r1]/32 + 
     cG[1, 1, r2, 0, r1]/32 - cG[1, r2, 0, 0, r1]/32 + 
     cG[1, r2, 0, 1, r1]/32 + cG[1, r2, 1, 0, r1]/32 - 
     cG[r2, 1, 0, 0, r1]/32 + cG[r2, 1, 0, 1, r1]/32 + (3*cG[1, r1]*Z[3])/16
 
hTilde[4, {2, 0}, {-1, -1, -1}] = (cG[1, r2]*cG[0, 0, 1, r1])/32 + 
     (cG[1, r2]*cG[0, 1, 0, r1])/16 - (cG[1, r2]*cG[0, 1, 1, r1])/8 + 
     (cG[1, r2]*cG[1, 0, 0, r1])/32 - (cG[1, r2]*cG[1, 0, 1, r1])/8 - 
     (cG[1, r2]*cG[1, 1, 0, r1])/8 + (cG[1, r2]*cG[1, 1, 1, r1])/4 - 
     cG[0, 0, 0, 1, r1]/32 - (3*cG[0, 0, 1, 0, r1])/32 + 
     cG[0, 0, 1, 1, r1]/8 - (3*cG[0, 1, 0, 0, r1])/32 + 
     (9*cG[0, 1, 0, 1, r1])/32 + cG[0, 1, 1, 0, r1]/4 - 
     (3*cG[0, 1, 1, 1, r1])/8 - cG[1, 0, 0, 0, r1]/32 + 
     (3*cG[1, 0, 0, 1, r1])/16 + (9*cG[1, 0, 1, 0, r1])/32 - 
     (3*cG[1, 0, 1, 1, r1])/8 + cG[1, 1, 0, 0, r1]/8 - 
     (3*cG[1, 1, 0, 1, r1])/8 - (3*cG[1, 1, 1, 0, r1])/8 + 
     cG[1, 1, 1, 1, r1]/2 + (3*cG[1, r1]*Z[3])/8
 
hTilde[4, {2, 0}, {-1, 1, 1}] = 
    (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*cG[(r1 - r2)/(-1 + r1), 1])/64 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (r1 - r2)/(-1 + r1), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/32 - (7*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
       cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/64 + 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (7*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/16 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      16 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      8 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
      16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/32 - (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 - 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1])/32 + (3*cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/8 - 
     (3*cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/32 + 
     (7*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      16 - (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/8 + (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        1])/8 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (-r1 + r2)/(-1 + r1)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
     (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/4 + 
     (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/8 - 
     (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
     (3*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
     (3*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/32 + 
     cG[0, 0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 - 
     cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/16 - 
     (7*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     (7*cG[0, (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 + 
     (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1])/32 + cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 + 
     cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/4 - 
     (7*cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
     (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/
         (1 + r1*(-2 + r2)), 1])/16 - cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 - 
     (7*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/16 + 
     (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
     (13*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 + 
     (13*cG[(r1 - r2)/(-1 + r1), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
      32 - cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
       (r1 - r2)/(-1 + r1), 1]/32 + cG[(r1 - r2)/(-1 + r1), 0, 
       (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 + 
     (7*cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/16 - 
     (7*cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
     cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/
      32 + cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/32 + 
     (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1])/32 + cG[(r1 - r2)/(-1 + r1), 
       (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 1]/32 + 
     (7*cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/16 - 
     (7*cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
     cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/32 - 
     (7*cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 + 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(-1 + r1), 1])/8 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (-r1 + r2)/
         (1 + r1*(-2 + r2)), 1])/8 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
       (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/8 - 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 - 
     (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (r1 - r2)/(-1 + r1), 1])/8 + 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 0, 
       (r1 - r2)/(-1 + r1), 1]/4 - cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/4 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
       (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/4 - 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (r1 - r2)/(-1 + r1), 1])/4 + 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
        (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
     cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
       (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/8 + 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
        (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/4 - 
     (3*cG[(r1 - r2)/(-1 + r1), 1]*Zeta[3])/4 + 
     (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/4 + 
     R[2, 3, 5]*(-cG[0, (r1*(-1 + r2))/(r1 - r2)]^4/768 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*cG[0, (-r1 + r2)/(-1 + r1)])/192 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*cG[(r1 - r2)/(-1 + r1), 1])/48 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(-1 + r1), 1])/64 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^3*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[0, (r1 - r2)/(-1 + r1), 1])/
        32 + (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/32 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (7*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/8 - (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]^2*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        8 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        4 + (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, 0, (r1 - r2)/(-1 + r1), 
          1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (r1 - r2)/(-1 + r1), 
          1])/8 - (5*cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/8 + (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 - 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[0, (-r1 + r2)/
           (1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/16 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/4 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/4 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (r1 - r2)/(-1 + r1), 1])/8 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/8 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/8 + 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/8 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        2 + (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/4 - (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          1])/4 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 + (cG[0, (-r1 + r2)/(-1 + r1)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/8 - (cG[0, (r1*(-1 + r2))/(r1 - r2)]*
         cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 - 
       (cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/2 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/4 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/
        2 - (3*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/16 + 
       (3*cG[0, 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/16 + 
       cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 - 
       cG[0, 0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       (5*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/
        16 + (3*cG[0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 + 
       cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/2 - 
       cG[0, (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/16 - cG[0, (r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/2 + 
       cG[0, (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1])/
        4 + (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/16 + cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 + 
       (5*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/4 - 
       (3*cG[0, (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1]/2 - 
       cG[(r1 - r2)/(-1 + r1), 0, 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       cG[(r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 1]/2 + cG[(r1 - r2)/(-1 + r1), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 - 
       (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), 1])/32 - cG[(r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 1]/2 + 
       cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 + 
       cG[(r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/2 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, (r1 - r2)/(-1 + r1), 1])/
        4 + (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/4 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1]/4 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
         (r1 - r2)/(-1 + r1), (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 + 
       (5*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (r1 - r2)/(-1 + r1), 1])/4 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 - 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1]/2 + cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), 0, (-r1 + r2)/(1 + r1*(-2 + r2)), 1]/2 + 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
          (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 
         (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1]/2 + 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (r1 - r2)/(-1 + r1), 1])/2 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 0, 
          (-r1 + r2)/(1 + r1*(-2 + r2)), 1])/2 + 
       cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/4 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), (-r1 + r2)/(1 + r1*(-2 + r2)), 
          (-r1 + r2)/(1 + r1*(-2 + r2)), (r1 - r2)/(-1 + r1), 1])/2 + 
       (3*cG[0, (r1*(-1 + r2))/(r1 - r2)]*Zeta[3])/8 - 
       (cG[0, (-r1 + r2)/(-1 + r1)]*Zeta[3])/4 + 
       (7*cG[(r1 - r2)/(-1 + r1), 1]*Zeta[3])/8 - 
       (3*cG[(-r1 + r2)/(1 + r1*(-2 + r2)), 1]*Zeta[3])/2)
 
hTilde[4, {2, 0}, {1, 1, 1}] = (cG[1, r2]*cG[0, 0, 1, r1])/32 + 
     (cG[1, r2]*cG[0, 1, 0, r1])/16 - (cG[1, r2]*cG[0, 1, 1, r1])/8 + 
     (cG[1, r2]*cG[1, 0, 0, r1])/32 - (cG[1, r2]*cG[1, 0, 1, r1])/8 - 
     (cG[1, r2]*cG[1, 1, 0, r1])/8 + (cG[1, r2]*cG[1, 1, 1, r1])/4 - 
     cG[0, 0, 0, 1, r1]/32 - (3*cG[0, 0, 1, 0, r1])/32 + 
     cG[0, 0, 1, 1, r1]/8 - (3*cG[0, 1, 0, 0, r1])/32 + 
     (9*cG[0, 1, 0, 1, r1])/32 + cG[0, 1, 1, 0, r1]/4 - 
     (3*cG[0, 1, 1, 1, r1])/8 - cG[1, 0, 0, 0, r1]/32 + 
     (3*cG[1, 0, 0, 1, r1])/16 + (9*cG[1, 0, 1, 0, r1])/32 - 
     (3*cG[1, 0, 1, 1, r1])/8 + cG[1, 1, 0, 0, r1]/8 - 
     (3*cG[1, 1, 0, 1, r1])/8 - (3*cG[1, 1, 1, 0, r1])/8 + 
     cG[1, 1, 1, 1, r1]/2 + (3*cG[1, r1]*Z[3])/8
 
hTilde[5, {0, 3}, {1, 1, 1}] = 
    6*(-(cG[0, -((r1 - r2)/(-1 + r1))]^4*cG[(r1 - r2)/(r1 - r1*r2), 1])/
       3072 + (cG[0, -((r1 - r2)/(-1 + r1))]^4*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/3072 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[0, (r1 - r2)/(r1 - r1*r2), 1])/
       768 - (cG[0, -((r1 - r2)/(-1 + r1))]^3*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/768 + 
      (41*cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/2304 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/576 - 
      (47*cG[0, -((r1 - r2)/(-1 + r1))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/2304 + 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/1152 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       256 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/
       256 - (25*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/768 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/768 - (7*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      ((-cG[0, 1, r2]/4 - cG[1, 0, r2]/4 + cG[1, 1, r2]/2)*
        (-cG[0, 0, 1, r2]/8 - cG[0, 1, 0, r2]/4 + cG[0, 1, 1, r2]/2 - 
         cG[1, 0, 0, r2]/8 + cG[1, 0, 1, r2]/2 + cG[1, 1, 0, r2]/2 - 
         cG[1, 1, 1, r2]))/2 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (41*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/768 + 
      (41*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (47*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/384 - 
      (23*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (107*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/768 - 
      (77*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      (83*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/384 + (9*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       128 - (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/384 + (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         1])/384 - (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/384 - 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/96 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/384 + (13*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/96 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/48 + 
      (23*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/192 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (15*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (19*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/48 + 
      (73*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/192 - 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (79*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/192 - 
      (27*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 + (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[0, 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      cG[0, 0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/
       64 + cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/128 - 
      cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/128 - 
      (35*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/
       384 + (35*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/192 - 
      (9*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/48 + 
      (5*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/12 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/12 - 
      (9*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (13*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      (5*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/96 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (35*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       384 + (35*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/384 - 
      (25*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/192 + 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      (7*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/384 - 
      (7*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/384 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/192 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/64 - cG[0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/12 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/12 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/96 + 
      (25*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/192 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/384 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/192 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/96 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (19*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       384 + (19*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      (13*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/384 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (7*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/192 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/384 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/128 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/192 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/
       192 + (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/192 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/384 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/384 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/128 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/24 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/128 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/128 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/128 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (25*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/24 - cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (31*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 - 
      (13*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (9*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/
       192 - cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/192 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/96 - cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/48 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (17*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (13*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (19*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/24 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/192 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/12 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/192 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/192 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/48 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/96 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/192 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/192 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/48 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/128 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/48 + 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/24 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/96 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      (31*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/192 + 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/24 + 
      (19*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/24 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/48 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/96 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 - 
      (25*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/192 + 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/24 + 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 + 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 1]*Z[3])/96 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/96 - 
      (cG[0, (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/12 + 
      (cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/
       12 - (cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/48 + 
      (cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/32 + 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/96 - 
      (cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/8 + 
      ((cG[0, r1] - cG[1, r1] - cG[1, r2])*(-cG[0, 0, 0, 1, r2]/16 - 
         (3*cG[0, 0, 1, 0, r2])/16 + (3*cG[0, 0, 1, 1, r2])/8 - 
         (3*cG[0, 1, 0, 0, r2])/16 + (3*cG[0, 1, 0, 1, r2])/4 + 
         (3*cG[0, 1, 1, 0, r2])/4 - (3*cG[0, 1, 1, 1, r2])/2 - 
         cG[1, 0, 0, 0, r2]/16 + cG[1, 0, 0, 1, r2]/2 + 
         (3*cG[1, 0, 1, 0, r2])/4 - (3*cG[1, 0, 1, 1, r2])/2 + 
         (3*cG[1, 1, 0, 0, r2])/8 - (3*cG[1, 1, 0, 1, r2])/2 - 
         (3*cG[1, 1, 1, 0, r2])/2 + 3*cG[1, 1, 1, 1, r2] + 
         (3*cG[1, r2]*Z[3])/4))/24)
 
hTilde[5, {1, 2}, {1, 1, 1}] = 
    2*((cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 1])/384 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 1])/512 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 1])/384 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), 1])/512 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/512 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/(-1 + r1), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/(r1 - r1*r2), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^3*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/192 - (9*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/256 + 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/384 + (11*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/256 + (11*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/256 + (cG[0, -((r1 - r2)/(-1 + r1))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 - 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
       128 - (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
       128 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         1])/128 + (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/
       128 + (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       256 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/256 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      ((-cG[0, 1, r1]/4 - cG[1, 0, r1]/4 + cG[1, 1, r1]/2)*
        (-cG[0, 0, 1, r2]/8 - cG[0, 1, 0, r2]/4 + cG[0, 1, 1, r2]/2 - 
         cG[1, 0, 0, r2]/8 + cG[1, 0, 1, r2]/2 + cG[1, 1, 0, r2]/2 - 
         cG[1, 1, 1, r2]))/2 - (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/256 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/16 - (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/16 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (13*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (-cG[0, 1, r2]/4 - cG[1, 0, r2]/4 + cG[1, 1, r2]/2)*
       ((cG[1, r1]*cG[0, 0, r2])/8 - (cG[0, r2]*cG[0, 1, r1])/8 + 
        (cG[1, r2]*cG[0, 1, r1])/8 - (cG[r2, r1]*cG[0, 1, r2])/8 + 
        (cG[1, r2]*cG[0, r2, r1])/8 - (cG[0, r2]*cG[1, 0, r1])/8 + 
        (cG[1, r2]*cG[1, 0, r1])/8 + (cG[0, r2]*cG[1, 1, r1])/8 - 
        (cG[1, r2]*cG[1, 1, r1])/8 - (cG[1, r1]*cG[1, 1, r2])/8 + 
        (cG[r2, r1]*cG[1, 1, r2])/8 + (cG[0, r2]*cG[1, r2, r1])/8 - 
        (cG[1, r2]*cG[1, r2, r1])/4 + (cG[1, r2]*cG[r2, 0, r1])/8 - 
        (cG[1, r2]*cG[r2, 1, r1])/8 - cG[0, 1, r2, r1]/8 - 
        cG[0, r2, 1, r1]/8 + cG[1, 1, r2, r1]/8 - cG[1, r2, 0, r1]/8 + 
        cG[1, r2, 1, r1]/4 - cG[r2, 1, 0, r1]/8 + cG[r2, 1, 1, r1]/8) - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/256 + (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/16 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 + (7*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/256 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/128 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/256 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 - (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (23*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (5*cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/
       64 - (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 
         1])/64 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/
       64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/16 + (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       64 - (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 - 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (9*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/128 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (15*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 - (21*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (17*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (15*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       16 + (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/8 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/8 + 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/8 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 + (19*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/128 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (19*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/2 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/128 + 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/32 + 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/128 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/4 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (19*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + (17*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       16 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       16 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/16 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/16 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (9*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/16 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (9*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/64 + (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (15*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (23*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (17*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - (9*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (25*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/16 - (7*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 + (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 + (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (3*cG[0, 0, 0, 0, (r1 - r2)/(-1 + r1), 1])/16 + 
      (3*cG[0, 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (3*cG[0, 0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         1])/16 + (3*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (5*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/8 - (5*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (3*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (5*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (13*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/
       64 + (7*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (3*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (7*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (11*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (3*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 - 
      (3*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/32 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (5*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (21*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/16 - (5*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/64 - cG[0, (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (9*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        1]/16 + cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/64 + 
      (7*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/128 - cG[0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/64 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/128 + 
      (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (13*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       64 + (29*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/64 + cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (15*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/16 + 
      (3*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1]/64 + cG[0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (9*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/128 + 
      (3*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/128 - cG[0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (3*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      (13*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + 
      (21*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (17*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 + 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/32 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       16 + cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
      (9*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      (7*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      (7*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 - 
      (21*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (27*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (27*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/8 - (7*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (11*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + cG[(r1 - r2)/(-1 + r1), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 + 
      (11*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        1]/8 + (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (23*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (3*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/16 - cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 - 
      (3*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (3*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/8 + cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (27*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (25*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/8 - 
      (23*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 
        1]/8 + (27*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (31*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/16 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 - 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/16 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        1]/8 - cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/8 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (21*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/
       8 - (21*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (9*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/8 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (13*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (9*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (27*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (33*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       128 + (33*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (23*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/128 + cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      (13*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 + cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (7*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (31*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (17*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (15*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/128 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (29*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (21*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (35*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      (17*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (13*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (17*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (13*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 + 
      (13*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       64 - cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (15*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (29*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       8 - (9*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         1])/16 + (33*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1]/64 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/4 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (13*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (19*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/32 - cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (9*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (55*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/32 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (35*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       16 - (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/32 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/8 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/4 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 - 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (19*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/4 + 
      (19*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1] - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       32 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        1]/16 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        1]/16 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/8 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/
       32 + (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        1]/16 + (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/16 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (27*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/16 + (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 - 
      (31*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (27*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        1]/16 + (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/2 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
      (31*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (21*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/32 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      (23*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/2 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 - 
      (35*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (25*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 + 
      (33*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/2 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/
       8 - (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/
       8 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        1]/32 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/4 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       8 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        1]/32 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        1]/32 + (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/32 - 
      2*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1] + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/4 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1] - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/4 + 
      (33*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 1]*Z[3])/64 - 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 1]*Z[3])/
       64 + (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 1]*
        Z[3])/64 - (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 1]*Z[3])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/64 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/64 - 
      (cG[0, (r1 - r2)/(-1 + r1), 1]*Z[3])/16 - 
      (cG[0, (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/16 + 
      (cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/
       16 + (9*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]*Z[3])/64 + 
      (cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/16 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/64 + 
      (cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1]*Z[3])/64 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/64 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/32 + 
      ((cG[0, r1] - cG[1, r1] - cG[1, r2])*(-(cG[0, 0, r2]*cG[0, 1, r1])/16 + 
         (3*cG[0, 1, r1]*cG[0, 1, r2])/16 + (cG[0, 1, r2]*cG[0, r2, r1])/16 - 
         (cG[0, 0, r2]*cG[1, 0, r1])/16 + (3*cG[0, 1, r2]*cG[1, 0, r1])/16 + 
         (cG[0, 1, r1]*cG[1, 0, r2])/8 + (cG[0, r2, r1]*cG[1, 0, r2])/8 + 
         (cG[1, 0, r1]*cG[1, 0, r2])/8 + (cG[0, 0, r2]*cG[1, 1, r1])/8 - 
         (cG[0, 1, r2]*cG[1, 1, r1])/4 - (3*cG[1, 0, r2]*cG[1, 1, r1])/16 - 
         (cG[0, 1, r1]*cG[1, 1, r2])/4 - (cG[0, r2, r1]*cG[1, 1, r2])/4 - 
         (cG[1, 0, r1]*cG[1, 1, r2])/4 + (5*cG[1, 1, r1]*cG[1, 1, r2])/16 + 
         (cG[0, 0, r2]*cG[1, r2, r1])/8 - (5*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
         (3*cG[1, 0, r2]*cG[1, r2, r1])/16 + (7*cG[1, 1, r2]*cG[1, r2, r1])/
          16 + (cG[0, 1, r2]*cG[r2, 0, r1])/16 + (cG[1, 0, r2]*cG[r2, 0, r1])/
          8 - (cG[1, 1, r2]*cG[r2, 0, r1])/4 + (cG[0, 0, r2]*cG[r2, 1, r1])/
          8 - (cG[0, 1, r2]*cG[r2, 1, r1])/8 - (cG[1, 0, r2]*cG[r2, 1, r1])/
          8 + (3*cG[1, 1, r2]*cG[r2, 1, r1])/16 - 
         (cG[0, 1, r2]*cG[r2, r2, r1])/16 + (cG[1, 1, r2]*cG[r2, r2, r1])/
          16 + (cG[1, r1]*cG[0, 0, 0, r2])/8 - (3*cG[1, r1]*cG[0, 0, 1, r2])/
          16 - (cG[r2, r1]*cG[0, 0, 1, r2])/8 + (cG[1, r1]*cG[0, 1, 0, r2])/
          16 - (cG[r2, r1]*cG[0, 1, 0, r2])/8 - (cG[0, r2]*cG[0, 1, 1, r1])/
          16 + (cG[1, r2]*cG[0, 1, 1, r1])/16 - (cG[1, r1]*cG[0, 1, 1, r2])/
          16 + (5*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
         (cG[0, r2]*cG[0, 1, r2, r1])/16 + (3*cG[1, r2]*cG[0, 1, r2, r1])/
          16 - (cG[0, r2]*cG[0, r2, 1, r1])/8 + 
         (3*cG[1, r2]*cG[0, r2, 1, r1])/16 + (cG[1, r2]*cG[0, r2, r2, r1])/
          16 - (cG[1, r1]*cG[1, 0, 0, r2])/8 - (cG[r2, r1]*cG[1, 0, 0, r2])/
          8 + (cG[1, r1]*cG[1, 0, 1, r2])/16 + (3*cG[r2, r1]*cG[1, 0, 1, r2])/
          16 - (cG[0, r2]*cG[1, 1, 0, r1])/16 + (cG[1, r2]*cG[1, 1, 0, r1])/
          16 - (cG[1, r1]*cG[1, 1, 0, r2])/8 + (cG[r2, r1]*cG[1, 1, 0, r2])/
          8 + (cG[0, r2]*cG[1, 1, 1, r1])/16 - (cG[1, r2]*cG[1, 1, 1, r1])/
          16 + (cG[1, r1]*cG[1, 1, 1, r2])/4 - (cG[r2, r1]*cG[1, 1, 1, r2])/
          4 + (cG[0, r2]*cG[1, 1, r2, r1])/8 - (cG[1, r2]*cG[1, 1, r2, r1])/
          4 - (cG[0, r2]*cG[1, r2, 0, r1])/16 + 
         (3*cG[1, r2]*cG[1, r2, 0, r1])/16 + (cG[0, r2]*cG[1, r2, 1, r1])/8 - 
         (5*cG[1, r2]*cG[1, r2, 1, r1])/16 + (cG[0, r2]*cG[1, r2, r2, r1])/
          16 - (cG[1, r2]*cG[1, r2, r2, r1])/8 - (cG[0, r2]*cG[r2, 1, 0, r1])/
          8 + (3*cG[1, r2]*cG[r2, 1, 0, r1])/16 - 
         (cG[1, r2]*cG[r2, 1, 1, r1])/16 + (cG[0, r2]*cG[r2, 1, r2, r1])/8 - 
         (cG[1, r2]*cG[r2, 1, r2, r1])/8 + (cG[1, r2]*cG[r2, r2, 0, r1])/16 - 
         (cG[1, r2]*cG[r2, r2, 1, r1])/16 - cG[0, 1, 1, r2, r1]/16 - 
         cG[0, 1, r2, 1, r1]/8 - cG[0, 1, r2, r2, r1]/16 - 
         cG[0, r2, 1, 1, r1]/16 - cG[0, r2, 1, r2, r1]/8 - 
         cG[0, r2, r2, 1, r1]/16 + cG[1, 1, 1, r2, r1]/16 - 
         cG[1, 1, r2, 0, r1]/16 + (3*cG[1, 1, r2, 1, r1])/16 + 
         cG[1, 1, r2, r2, r1]/16 - cG[1, r2, 1, 0, r1]/8 + 
         (3*cG[1, r2, 1, 1, r1])/16 + cG[1, r2, 1, r2, r1]/8 - 
         cG[1, r2, r2, 0, r1]/16 + cG[1, r2, r2, 1, r1]/8 - 
         cG[r2, 1, 1, 0, r1]/16 + cG[r2, 1, 1, 1, r1]/16 - 
         cG[r2, 1, r2, 0, r1]/8 + cG[r2, 1, r2, 1, r1]/8 - 
         cG[r2, r2, 1, 0, r1]/16 + cG[r2, r2, 1, 1, r1]/16 + 
         (5*cG[1, r1]*Z[3])/8))/8)
 
hTilde[5, {2, 1}, {1, 1, 1}] = 
    2*(-(cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
         cG[(r1 - r2)/(-1 + r1), 1])/512 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*cG[(r1 - r2)/(-1 + r1), 1])/384 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), 1])/512 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*
        cG[(r1 - r2)/(r1 - r1*r2), 1])/384 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/512 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/(-1 + r1), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/(r1 - r1*r2), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/256 + 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/192 + (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/256 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/256 - (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 - (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/256 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/384 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
       128 - (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
       128 + (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         1])/128 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/
       128 + (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 + 
      (9*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       256 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/256 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      ((-cG[0, 1, r2]/4 - cG[1, 0, r2]/4 + cG[1, 1, r2]/2)*
        (-cG[0, 0, 1, r1]/8 - cG[0, 1, 0, r1]/4 + cG[0, 1, 1, r1]/2 - 
         cG[1, 0, 0, r1]/8 + cG[1, 0, 1, r1]/2 + cG[1, 1, 0, r1]/2 - 
         cG[1, 1, 1, r1]))/2 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/256 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       64 + (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 - (9*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (11*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (-cG[0, 1, r1]/4 - cG[1, 0, r1]/4 + cG[1, 1, r1]/2)*
       ((cG[1, r1]*cG[0, 0, r2])/8 - (cG[0, r2]*cG[0, 1, r1])/8 + 
        (cG[1, r2]*cG[0, 1, r1])/8 - (cG[r2, r1]*cG[0, 1, r2])/8 + 
        (cG[1, r2]*cG[0, r2, r1])/8 - (cG[0, r2]*cG[1, 0, r1])/8 + 
        (cG[1, r2]*cG[1, 0, r1])/8 + (cG[0, r2]*cG[1, 1, r1])/8 - 
        (cG[1, r2]*cG[1, 1, r1])/8 - (cG[1, r1]*cG[1, 1, r2])/8 + 
        (cG[r2, r1]*cG[1, 1, r2])/8 + (cG[0, r2]*cG[1, r2, r1])/8 - 
        (cG[1, r2]*cG[1, r2, r1])/4 + (cG[1, r2]*cG[r2, 0, r1])/8 - 
        (cG[1, r2]*cG[r2, 1, r1])/8 - cG[0, 1, r2, r1]/8 - 
        cG[0, r2, 1, r1]/8 + cG[1, 1, r2, r1]/8 - cG[1, r2, 0, r1]/8 + 
        cG[1, r2, 1, r1]/4 - cG[r2, 1, 0, r1]/8 + cG[r2, 1, 1, r1]/8) + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/256 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/16 - (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/256 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/256 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/128 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/256 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (23*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (cG[0, -((r1 - r2)/(-1 + r1))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/
       64 - (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), 
         1])/64 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/
       64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/32 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/128 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 - (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (19*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       32 - (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/2 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/16 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/32 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (7*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/8 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (15*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (21*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 - (17*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (15*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/128 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/8 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/16 - (19*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/4 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (19*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (17*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       64 - (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       16 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/64 + (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         1])/16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         1])/16 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (15*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (23*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/64 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/16 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/16 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 - (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (3*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (17*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (13*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/8 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 - 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 + (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 - (cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 + (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 + (11*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (3*cG[0, 0, 0, 0, (r1 - r2)/(-1 + r1), 1])/16 + 
      (3*cG[0, 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (3*cG[0, 0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         1])/16 + (3*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, 0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (13*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (7*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/8 - (3*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (3*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 + 
      (3*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (5*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (5*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (5*cG[0, 0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (5*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[0, 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (11*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (7*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 - 
      (5*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (13*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (29*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/16 - (15*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/64 + 
      (3*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        1]/16 + cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      (9*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/128 - cG[0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/128 - cG[0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (3*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (21*cG[0, (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/64 - cG[0, (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (5*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (9*cG[0, (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1]/64 - cG[0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      (7*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/128 - cG[0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/64 + 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/128 + 
      (3*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (21*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + 
      (13*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 - 
      (17*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (9*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 + 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       16 - cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/32 - 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/32 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/32 - 
      (7*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      (7*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (33*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (27*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (33*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/16 + (3*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (23*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (13*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (5*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (7*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (31*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/32 + cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (3*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (17*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (3*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/64 - cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/64 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (29*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      (15*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (7*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/16 - 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (3*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 
        1]/16 - (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/32 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (21*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (35*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1]/32 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        1]/32 + (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/64 + 
      (17*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (13*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (17*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 - 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 - 
      (13*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (13*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       32 - cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (29*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (15*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (9*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       16 - (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         1])/8 + (33*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/32 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/16 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/4 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1]/64 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/16 - 
      (13*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (19*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/32 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (9*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      (27*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, (r1 - r2)/(-1 + r1), 1])/128 - 
      (21*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/
       128 + (27*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/128 + cG[(r1 - r2)/(r1 - r1*r2), 0, 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1]/16 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/32 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (23*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (27*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/128 + cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (25*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/16 - cG[(r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (23*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (27*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/128 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (31*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/128 - cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1]/8 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/64 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (21*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/16 - cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (21*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       64 - cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/
       8 + (9*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/64 - 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 + 
      (7*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(-1 + r1), 1]/8 - cG[(r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 - 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/8 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (13*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (9*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (5*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 - 
      (11*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/16 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/32 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/32 - 
      (55*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/128 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       64 - (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 1])/32 - 
      (35*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/64 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/16 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      (19*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]/4 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (19*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1] + 
      (27*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/128 + 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/16 + (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         1])/64 - (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         1])/64 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (31*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 + 
      (27*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         1])/16 + (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 
         1])/32 - (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/2 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/16 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         1])/64 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      (31*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (21*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/16 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(r1 - r1*r2), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(-1 + r1), 1]/32 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/(r1 - r1*r2), 1])/128 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/8 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (15*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/32 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         1])/64 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/16 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 0, 
        (r1 - r2)/(r1 - r1*r2), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(r1 - r1*r2), 1]/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(r1 - r1*r2), 1]/16 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(-1 + r1), 1]/16 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1]/8 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/32 - 
      (23*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/2 - 
      (35*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (25*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/16 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (33*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/2 - 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(r1 - r1*r2), 1])/16 + 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       32 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1]/
       32 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1]/
       32 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
        1]/8 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/32 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      2*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1] + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), 0, (r1 - r2)/(r1 - r1*r2), 1]/32 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       32 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 
        1]/8 + cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/4 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 
        1]/8 - (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/4 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/4 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(r1 - r1*r2), 1])/4 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
       (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1] + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/8 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(r1 - r1*r2), 1])/8 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(-1 + r1), 1])/8 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1])/16 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/4 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1])/8 + 
      (33*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(-1 + r1), 1]*Z[3])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 1]*Z[3])/64 + 
      (5*cG[0, -((r1 - r2)/(-1 + r1))]*cG[(r1 - r2)/(r1 - r1*r2), 1]*Z[3])/
       64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(r1 - r1*r2), 1]*
        Z[3])/64 - (5*cG[0, -((r1 - r2)/(-1 + r1))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/64 - 
      (cG[0, (r1 - r2)/(-1 + r1), 1]*Z[3])/16 - 
      (cG[0, (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/16 + 
      (cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/
       16 + (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]*Z[3])/64 + 
      (cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/32 + 
      (9*cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/64 + 
      (cG[(r1 - r2)/(r1 - r1*r2), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/16 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1]*Z[3])/64 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(r1 - r1*r2), 1]*Z[3])/64 - 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/32 + 
      ((cG[0, r1] - cG[1, r1] - cG[1, r2])*((cG[0, 0, r2]*cG[0, 1, r1])/8 - 
         (cG[0, 1, r2]*cG[0, r2, r1])/8 + (cG[0, 0, r2]*cG[1, 0, r1])/16 - 
         (3*cG[0, 0, r2]*cG[1, 1, r1])/16 - (cG[0, 1, r2]*cG[1, 1, r1])/16 - 
         (cG[1, 0, r2]*cG[1, 1, r1])/16 - (cG[0, 1, r1]*cG[1, 1, r2])/8 + 
         (cG[0, r2, r1]*cG[1, 1, r2])/8 - (cG[1, 0, r1]*cG[1, 1, r2])/16 + 
         (5*cG[1, 1, r1]*cG[1, 1, r2])/16 - (cG[0, 0, r2]*cG[1, r2, r1])/16 + 
         (cG[0, 1, r2]*cG[1, r2, r1])/4 + (cG[1, 0, r2]*cG[1, r2, r1])/16 - 
         (cG[1, 1, r2]*cG[1, r2, r1])/4 - (cG[0, 1, r2]*cG[r2, 0, r1])/16 + 
         (cG[1, 1, r2]*cG[r2, 0, r1])/16 + (cG[0, 1, r2]*cG[r2, 1, r1])/8 - 
         (cG[1, 1, r2]*cG[r2, 1, r1])/8 - (cG[0, 1, r2]*cG[r2, r2, r1])/16 + 
         (cG[1, 1, r2]*cG[r2, r2, r1])/16 - (cG[1, r1]*cG[0, 0, 0, r2])/16 - 
         (cG[0, r2]*cG[0, 0, 1, r1])/16 + (cG[1, r2]*cG[0, 0, 1, r1])/16 + 
         (cG[r2, r1]*cG[0, 0, 1, r2])/16 + (cG[1, r2]*cG[0, 0, r2, r1])/16 - 
         (cG[0, r2]*cG[0, 1, 0, r1])/8 + (cG[1, r2]*cG[0, 1, 0, r1])/8 + 
         (cG[1, r1]*cG[0, 1, 0, r2])/16 + (cG[0, r2]*cG[0, 1, 1, r1])/8 - 
         (cG[1, r2]*cG[0, 1, 1, r1])/8 - (cG[r2, r1]*cG[0, 1, 1, r2])/16 + 
         (cG[0, r2]*cG[0, 1, r2, r1])/8 - (cG[1, r2]*cG[0, 1, r2, r1])/4 + 
         (cG[1, r2]*cG[0, r2, 0, r1])/8 - (3*cG[1, r2]*cG[0, r2, 1, r1])/16 + 
         (cG[1, r2]*cG[0, r2, r2, r1])/16 - (cG[0, r2]*cG[1, 0, 0, r1])/16 + 
         (cG[1, r2]*cG[1, 0, 0, r1])/16 + (5*cG[0, r2]*cG[1, 0, 1, r1])/16 - 
         (5*cG[1, r2]*cG[1, 0, 1, r1])/16 + (cG[1, r1]*cG[1, 0, 1, r2])/16 - 
         (cG[r2, r1]*cG[1, 0, 1, r2])/16 - (cG[0, r2]*cG[1, 0, r2, r1])/16 - 
         (cG[1, r2]*cG[1, 0, r2, r1])/8 + (3*cG[0, r2]*cG[1, 1, 0, r1])/16 - 
         (3*cG[1, r2]*cG[1, 1, 0, r1])/16 - (cG[0, r2]*cG[1, 1, 1, r1])/4 + 
         (cG[1, r2]*cG[1, 1, 1, r1])/4 - (cG[1, r1]*cG[1, 1, 1, r2])/16 + 
         (cG[r2, r1]*cG[1, 1, 1, r2])/16 - (3*cG[0, r2]*cG[1, 1, r2, r1])/
          16 + (7*cG[1, r2]*cG[1, 1, r2, r1])/16 + 
         (cG[0, r2]*cG[1, r2, 0, r1])/16 - (cG[1, r2]*cG[1, r2, 0, r1])/4 - 
         (cG[0, r2]*cG[1, r2, 1, r1])/8 + (3*cG[1, r2]*cG[1, r2, 1, r1])/8 + 
         (cG[0, r2]*cG[1, r2, r2, r1])/16 - (cG[1, r2]*cG[1, r2, r2, r1])/8 + 
         (cG[1, r2]*cG[r2, 0, 0, r1])/16 - (3*cG[1, r2]*cG[r2, 0, 1, r1])/
          16 + (cG[1, r2]*cG[r2, 0, r2, r1])/8 - (cG[1, r2]*cG[r2, 1, 0, r1])/
          8 + (cG[1, r2]*cG[r2, 1, 1, r1])/4 - (cG[1, r2]*cG[r2, 1, r2, r1])/
          8 + (cG[1, r2]*cG[r2, r2, 0, r1])/16 - 
         (cG[1, r2]*cG[r2, r2, 1, r1])/16 - cG[0, 0, 1, r2, r1]/16 - 
         cG[0, 0, r2, 1, r1]/16 + cG[0, 1, 0, r2, r1]/16 + 
         cG[0, 1, 1, r2, r1]/8 - cG[0, 1, r2, 0, r1]/8 + 
         (5*cG[0, 1, r2, 1, r1])/16 - cG[0, 1, r2, r2, r1]/16 + 
         cG[0, r2, 0, 1, r1]/16 - cG[0, r2, 1, 0, r1]/8 + 
         (3*cG[0, r2, 1, 1, r1])/16 - cG[0, r2, r2, 1, r1]/16 + 
         cG[1, 0, 0, r2, r1]/8 + cG[1, 0, 1, r2, r1]/16 + 
         cG[1, 0, r2, 0, r1]/16 + cG[1, 0, r2, 1, r1]/8 - 
         cG[1, 1, 0, r2, r1]/16 - cG[1, 1, 1, r2, r1]/4 + 
         (3*cG[1, 1, r2, 0, r1])/16 - cG[1, 1, r2, 1, r1]/2 + 
         cG[1, 1, r2, r2, r1]/16 - cG[1, r2, 0, 0, r1]/16 + 
         cG[1, r2, 0, 1, r1]/8 - cG[1, r2, 0, r2, r1]/8 + 
         (5*cG[1, r2, 1, 0, r1])/16 - cG[1, r2, 1, 1, r1]/2 + 
         cG[1, r2, 1, r2, r1]/8 - cG[1, r2, r2, 0, r1]/16 + 
         cG[1, r2, r2, 1, r1]/8 + cG[r2, 0, 0, 1, r1]/8 + 
         cG[r2, 0, 1, 0, r1]/16 - cG[r2, 0, 1, 1, r1]/16 - 
         cG[r2, 0, r2, 1, r1]/8 - cG[r2, 1, 0, 0, r1]/16 + 
         cG[r2, 1, 0, 1, r1]/16 + cG[r2, 1, 1, 0, r1]/8 - 
         cG[r2, 1, 1, 1, r1]/4 + cG[r2, 1, r2, 1, r1]/8 - 
         cG[r2, r2, 1, 0, r1]/16 + cG[r2, r2, 1, 1, r1]/16 + 
         (cG[1, r1]*Z[3])/4))/8)
 
hTilde[5, {3, 0}, {1, 1, 1}] = 
    6*(-(cG[0, -((r1 - r1*r2)/(r1 - r2))]^4*cG[(r1 - r2)/(-1 + r1), 1])/
       3072 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]^4*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/3072 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*cG[0, (r1 - r2)/(-1 + r1), 1])/
       768 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/768 - 
      (41*cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/2304 + 
      (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/576 + 
      (47*cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/2304 - 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]^3*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/1152 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, 0, (r1 - r2)/(-1 + r1), 1])/
       256 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/
       256 - (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/768 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/768 - (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      ((-cG[0, 1, r1]/4 - cG[1, 0, r1]/4 + cG[1, 1, r1]/2)*
        (-cG[0, 0, 1, r1]/8 - cG[0, 1, 0, r1]/4 + cG[0, 1, 1, r1]/2 - 
         cG[1, 0, 0, r1]/8 + cG[1, 0, 1, r1]/2 + cG[1, 1, 0, r1]/2 - 
         cG[1, 1, 1, r1]))/2 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (41*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/768 + 
      (41*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (47*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/384 - 
      (23*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (107*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/768 - 
      (77*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      (83*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/384 + (9*cG[0, -((r1 - r1*r2)/(r1 - r2))]^2*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, (r1 - r2)/(-1 + r1), 1])/
       128 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/384 - (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/384 + (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/384 + 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/96 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 - 
      (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (5*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/384 - 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/96 + (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 + 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       128 + (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      (7*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/48 - 
      (23*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/64 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/192 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), 1])/64 + (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/64 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (15*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       128 - (19*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/48 - 
      (73*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/192 + 
      (25*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), 1])/32 - (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      (79*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/192 + 
      (27*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (13*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/16 - (11*cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[0, 0, 0, 0, (r1 - r2)/(-1 + r1), 1]/64 - 
      cG[0, 0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/
       64 + cG[0, 0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/128 - 
      cG[0, 0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/128 - 
      (35*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1])/384 + 
      (35*cG[0, 0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        1]/192 - (9*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/48 + 
      (5*cG[0, 0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/12 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/12 - 
      (9*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/128 + 
      (13*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      (5*cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/96 - 
      cG[0, 0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (35*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/384 + 
      (35*cG[0, (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      (5*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/384 - 
      (25*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (5*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/192 + 
      (5*cG[0, (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      (7*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/384 - 
      (7*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/384 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/64 - 
      (5*cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/192 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/64 - cG[0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 + 
      cG[0, (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(-1 + r1), 1]/12 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/12 - 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/96 + 
      (25*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (3*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/192 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       384 + cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/192 + 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 + 
      (5*cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/96 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/16 - 
      (19*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/(-1 + r1), 1])/384 + 
      (19*cG[(r1 - r2)/(-1 + r1), 0, 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      (13*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/384 - 
      (5*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 + 
      (7*cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/192 + 
      cG[(r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 + 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/(-1 + r1), 1])/384 - 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/384 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/128 + 
      (3*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/192 - cG[(r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 - 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/192 + 
      (5*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/192 - 
      (11*cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 - 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/16 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 
        1]/384 + cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/384 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/128 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/128 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/24 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1]/128 + cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/128 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/128 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/64 - 
      (25*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/24 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/64 - 
      (31*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/192 - 
      (13*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (9*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/16 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/(-1 + r1), 1]/192 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/192 + 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/192 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/
       64 + (3*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/(-1 + r1), 1]/96 - cG[(r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/64 - 
      (7*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/48 - 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/32 + 
      (17*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 - 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1]/32 + 
      cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
         ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/32 - 
      (13*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/64 + 
      (19*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/32 + 
      (5*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/8 - 
      (11*cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
        (r1 - r2)/(-1 + r1), 1]/24 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/32 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/192 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/12 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/64 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/
       192 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1]/192 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), 1]/48 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/96 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/32 + 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/(-1 + r1), 1])/64 - 
      (3*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/64 + 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         1])/192 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 - 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/192 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/
       48 - cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/48 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/(-1 + r1), 1]/128 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/8 - 
      (7*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/48 + 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/24 - 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/(-1 + r1), 1])/96 + 
      (5*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 0, (r1 - r2)/
          ((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/96 - 
      (31*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/(-1 + r1), 1])/192 + 
      (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/24 + 
      (19*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/(-1 + r1), 1]/24 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]/24 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]/48 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 0, 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 1]/32 + 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/(-1 + r1), 1]/96 - 
      cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
        (r1 - r2)/(-1 + r1), 0, (r1 - r2)/((-1 + r1)*
          (1 + (r1 - r1*r2)/(-1 + r1))), 1]/96 - 
      (25*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/
       192 + (13*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/24 + 
      (17*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/(-1 + r1), 1])/32 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 + 
      (9*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1])/16 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1])/8 - 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1])/8 + 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1])/4 - 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*cG[(r1 - r2)/(-1 + r1), 1]*Z[3])/96 + 
      (cG[0, -((r1 - r1*r2)/(r1 - r2))]*
        cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/96 - 
      (cG[0, (r1 - r2)/(-1 + r1), 1]*Z[3])/12 + 
      (cG[0, (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/
       12 - (cG[(r1 - r2)/(-1 + r1), (r1 - r2)/(-1 + r1), 1]*Z[3])/48 + 
      (cG[(r1 - r2)/(-1 + r1), (r1 - r2)/((-1 + r1)*
           (1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/32 + 
      (11*cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/(-1 + r1), 1]*Z[3])/96 - 
      (cG[(r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 
         (r1 - r2)/((-1 + r1)*(1 + (r1 - r1*r2)/(-1 + r1))), 1]*Z[3])/8 + 
      ((cG[0, r1] - cG[1, r1] - cG[1, r2])*(-cG[0, 0, 0, 1, r1]/16 - 
         (3*cG[0, 0, 1, 0, r1])/16 + (3*cG[0, 0, 1, 1, r1])/8 - 
         (3*cG[0, 1, 0, 0, r1])/16 + (3*cG[0, 1, 0, 1, r1])/4 + 
         (3*cG[0, 1, 1, 0, r1])/4 - (3*cG[0, 1, 1, 1, r1])/2 - 
         cG[1, 0, 0, 0, r1]/16 + cG[1, 0, 0, 1, r1]/2 + 
         (3*cG[1, 0, 1, 0, r1])/4 - (3*cG[1, 0, 1, 1, r1])/2 + 
         (3*cG[1, 1, 0, 0, r1])/8 - (3*cG[1, 1, 0, 1, r1])/2 - 
         (3*cG[1, 1, 1, 0, r1])/2 + 3*cG[1, 1, 1, 1, r1] + 
         (3*cG[1, r1]*Z[3])/4))/24)

